Hyperfield Grassmannians

In a recent paper Baker and Bowler introduced matroids over hyperfields, offering a common generalization of matroids, oriented matroids, and linear subspaces of based vector spaces. This paper introduces the notion of a topological hyperfield and explores the generalization of Grassmannians and realization spaces to this context, particularly in relating the (hyper)fields R and C to hyperfields arising in matroid theory and in tropical geometry.

==> dequantization_graph.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    266694,       4446]
NotebookOptionsPosition[    266028,       4418]
NotebookOutlinePosition[    266439,       4436]
CellTagsIndexPosition[    266396,       4433]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.675675903316902*^9, 3.6756759300737123`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ContourPlot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}], "+", 
     RowBox[{"y", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}], "-", 
     RowBox[{"z", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}]}], "==", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
   RowBox[{"MeshFunctions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"#1", "&"}], ",", 
      RowBox[{"#2", "&"}]}], "}"}]}], ",", 
   RowBox[{"BoxRatios", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.675675995138781*^9, 3.67567599599198*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJx1fXdc08nzfnpCVTpYQFFBsTfshrOgp2JBUCxY8BTb2RsWsGLvDXsHRLH3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   "], {{
     {GrayLevel[1], EdgeForm[None], 
      GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwt13m8z1UawPHvXRUuhSIqWylZQsiWqJBG2bXYSpLKklCWtqns2bKkkCSq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         "]], Polygon3DBox[CompressedData["
1:eJwtm3f8V/MXx+/nc+/9VBpWiRaloqSEQqEyGkSEyIwQGdlkZGfLJjujrJAd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         "]], 
        Polygon3DBox[CompressedData["
1:eJwtmGeYFUUWhvv27b6kIcwQROIMDAw5DjlKlCwjsDAESbskyUFEQIKSBFnB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         "]], Polygon3DBox[CompressedData["
1:eJwV0ltMj3Ecx/GHDsxmMhcszVbGhplac7hwajIVoVLNXDBTTiWmJI3JxOYw
msaWLAnVRenGXLCZ040W2VKi5s4NxqYsVvJ6Lt7/7+f3/n1/39+z5//E7y7J
PjQxCIKFiEaan08RQbCVHFAbERsVBPXqjwlB8BMjGMZNrgxd8gm1At1ypbo0
MghqzFumNoXnzZsnR5m/3f51fc1owRd+ILxP/yD60YeP3Kizm/Vn61ugZmIv
N+jMNa4GtajDADfN/nL5svPnsUSO5t7ZOyNX4Tgq0M2Nm5Vl/4J1Nc6hh7/L
N7j/oBlFqMUKPhWtcjte2K9ABFenv07ewxegEAn8StyWS/HY/mlM5r7pT3Rv
gfod8fID/qu8WM71HHnIxCP+A67IaZhjfz06uVco5o4ghUtHoRkz+Xx35iAX
eZjF/UZ9+N9hf9iLIe4htnFXkc/loJ9LM2tL+B741VwNpnJt6nS+PXxuxMgd
6j31sLt2YhfKcZ9rxUn5FC7hItq4UneMyiP4izEc5X65Y655Ke7NwAE854f4
BD7VegcK8IwvMmuGs0moxx084dLttcnNeGpdhnHnN/DHwu9dbTezko+UW+QS
Oc5eI5qwNvzP+UJ+kvUt3MAa/h/eeIa3KDe3GH+4mPDd6cnARswP3y23yvff
pedl+I0i2cxEs9fxvfwm6yQsQjIfy1fxvXr78BpR/Gy+Ovyurd+jE2Pmx/Fn
+Z7wf0RW+P3rn8Lv44vkYX0N/Gf1P08mg30=
         "]]}]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0j1IlVEcB+BTt+soXB3SHFTCBlsawhQKF3NRHCTwO02bFFRcFG84KLiE
CjbkRYSQcBE/QEOJpmgW3bWPC0aBgZkfIAg9Bxx+PL//+973nPeee0u7Bxr7
b4QQFuQkEUIBi+SOPJBPN0NY5Lxs6xlucY4jsqQPs1sy+gtucJRpWdFfc1oe
W7/TZg/5nD2S1nc5ws/s4zrXpEtf4bL0Ju1h3tS34+fML81b+gf5eyuEjzzm
O37nLN/IgZ7he8nqizzkBMdlT0/zlezoY3xq/VrvXiPVehUrWBmVKv0JO6RO
b2erNEuLZL1bG8+tNa+fMRnPUs/hF95lvqzqKW7E8+cmJ53XhKyap/jI87mu
VzLFrGs/5Jv7B9yP0b/yQn7HvTnk+5zxl/mUg+YT/jT/Y7/5iMfSp//hKJP2
ScTfR8+JZ8Mr9y7lrX7ftfJ4vnoZZ3iPde7n6fVskBK9WDr0JrmtP2Ph9f/t
P9CKVNg=
       "]]}, {}, {}, {
      Line3DBox[{665, 664, 663, 1434, 666, 676, 1440, 674, 1439, 675, 1453, 
       699, 640, 1417, 639, 1419, 636, 637, 1416, 616, 1402, 612, 611, 1483, 
       760, 762, 1484, 761, 1497, 786, 791, 1502, 784, 728, 1464, 727, 1466, 
       723, 722, 1468, 733, 734, 735}], 
      Line3DBox[{678, 677, 673, 1438, 672, 1452, 705, 706, 1454, 635, 1414, 
       634, 1420, 642, 638, 1415, 617, 1403, 610, 609, 1401, 615, 788, 1498, 
       787, 1499, 789, 792, 1503, 793, 790, 1500, 729, 1465, 726, 725, 1463, 
       724, 731, 1467, 730, 732}], 
      Line3DBox[{685, 681, 680, 1441, 679, 1446, 692, 687, 1443, 668, 1435, 
       667, 1450, 702, 704, 1451, 703, 629, 1411, 628, 1410, 627, 770, 1489, 
       769, 1490, 759, 757, 1481, 755, 756, 1485, 764, 1501, 778, 777, 1495, 
       776, 775, 1493, 774, 783, 782}], 
      Line3DBox[{686, 683, 682, 1442, 684, 946, 1582, 940, 1580, 937, 936, 
       1588, 916, 915, 1572, 905, 1567, 906, 902, 1565, 842, 1531, 841, 833, 
       1527, 834, 835, 1528, 836, 1529, 837, 798, 1507, 799, 1508, 794, 1504, 
       795, 803, 1523, 825, 829, 828}], 
      Line3DBox[{691, 689, 1445, 690, 688, 1444, 671, 670, 1436, 1437, 669, 
       708, 1455, 707, 633, 1413, 632, 1412, 630, 631, 1418, 641, 1482, 758, 
       754, 1480, 753, 763, 1487, 766, 1486, 765, 779, 1494, 773, 772, 1492, 
       771, 1496, 781, 780, 785}], 
      Line3DBox[{695, 693, 1447, 694, 698, 1448, 623, 622, 1405, 1406, 621, 
       662, 1433, 661, 1431, 651, 645, 1421, 643, 644, 1422, 648, 1459, 715, 
       712, 1457, 711, 721, 1461, 720, 1462, 719, 718, 1471, 741, 739, 1469, 
       738, 1474, 745}], 
      Line3DBox[{696, 697, 701, 1449, 614, 613, 1408, 626, 1409, 625, 1407, 
       624, 1432, 650, 649, 1423, 646, 647, 1425, 655, 1427, 657, 710, 1456, 
       709, 714, 1458, 713, 1460, 716, 717, 1475, 736, 737, 1470, 740, 1473, 
       744}], Line3DBox[{700, 620, 619, 1404, 618, 1428, 659, 660, 1429, 1430,
        658, 656, 1426, 654, 653, 1424, 652, 1488, 768, 767, 1491, 748, 749, 
       1477, 750, 1476, 747, 746, 1479, 752, 751, 1478, 743, 1472, 742}], 
      Line3DBox[{820, 819, 1525, 827, 826, 1524, 802, 797, 1505, 1506, 796, 
       852, 1539, 855, 851, 1536, 838, 1530, 832, 831, 1526, 830, 913, 1570, 
       904, 1566, 903, 920, 1573, 919, 1574, 918, 917, 1581, 945, 939, 1579, 
       938, 1583, 950, 949, 948}], 
      Line3DBox[{864, 863, 1548, 869, 1545, 870, 873, 1547, 859, 1540, 858, 
       1560, 895, 900, 1564, 898, 882, 1554, 880, 1553, 881, 973, 1597, 972, 
       969, 1594, 968, 1598, 974, 976, 1599, 975, 1619, 927, 926, 1576, 928, 
       935, 1578, 934, 931, 930}], 
      Line3DBox[{866, 865, 1550, 874, 1549, 872, 1546, 871, 894, 1559, 892, 
       1558, 893, 901, 1563, 899, 879, 1552, 878, 1604, 981, 982, 1603, 966, 
       967, 1596, 970, 1595, 971, 995, 1617, 1001, 1616, 925, 921, 1575, 922, 
       924, 923}], 
      Line3DBox[{868, 867, 1543, 1544, 856, 857, 1541, 860, 861, 1542, 862, 
       1561, 896, 897, 1562, 839, 840, 1602, 980, 1601, 979, 978, 1600, 977, 
       983, 1605, 984, 1611, 997, 998, 1612, 996, 1610, 993, 992, 994}], 
      Line3DBox[{875, 876, 1551, 877, 887, 1556, 886, 821, 1519, 1520, 814, 
       813, 1515, 812, 808, 1512, 807, 1534, 848, 849, 1535, 850, 1002, 1618, 
       999, 1613, 991, 990, 1609, 986, 1607, 933, 932, 1587, 955, 957, 1589, 
       956, 1593, 965, 963, 964}], 
      Line3DBox[{888, 889, 890, 1557, 883, 823, 1521, 818, 1518, 816, 1516, 
       815, 806, 1510, 804, 1514, 811, 846, 1532, 843, 844, 1537, 853, 1615, 
       989, 987, 1608, 985, 1606, 911, 907, 1568, 910, 953, 1584, 952, 1586, 
       954, 958, 1590, 961, 943, 942}], 
      Line3DBox[{891, 885, 884, 1555, 824, 1522, 822, 817, 1517, 801, 1509, 
       800, 1511, 805, 810, 1513, 809, 845, 1533, 847, 1538, 854, 1000, 1614, 
       988, 929, 1577, 912, 1569, 908, 909, 1571, 914, 1585, 951, 962, 1592, 
       959, 960, 1591, 944, 941, 947}]}, {
      Line3DBox[{1010, 1008, 1404, 1009, 1025, 1449, 1087, 1083, 1447, 1068, 
       1438, 1069, 1057, 1434, 1058, 1059, 1445, 1074, 1441, 1073, 1072, 1523,
        1218, 1220, 1525, 1219, 1555, 1389, 1557, 1278, 1273, 1551, 1271, 
       1548, 1260, 1386}], 
      Line3DBox[{1042, 1043, 1044, 1426, 1037, 1369, 1432, 1054, 1433, 1372, 
       1034, 1420, 1031, 1417, 1032, 1084, 1455, 1098, 1090, 1450, 1091, 1529,
        1227, 1240, 1539, 1384, 1201, 1511, 1510, 1202, 1207, 1515, 1208, 
       1281, 1560, 1280, 1559, 1257, 1254, 1541, 1242, 1243, 1248}], 
      Line3DBox[{1047, 1048, 1049, 1428, 1017, 1408, 1018, 1085, 1448, 1088, 
       1089, 1452, 1071, 1440, 1067, 1066, 1444, 1080, 1081, 1446, 1082, 1504,
        1193, 1200, 1524, 1217, 1216, 1522, 1521, 1215, 1390, 1556, 1270, 
       1268, 1545, 1267, 1550, 1266, 1387}], 
      Line3DBox[{1055, 1052, 1051, 1429, 1053, 1019, 1409, 1011, 1405, 1014, 
       1086, 1454, 1096, 1070, 1439, 1064, 1436, 1063, 1062, 1443, 1078, 1079,
        1508, 1194, 1505, 1197, 1209, 1517, 1381, 1518, 1211, 1519, 1213, 
       1385, 1547, 1269, 1388, 1549, 1263, 1543, 1261, 1265}], 
      Line3DBox[{1131, 1132, 1478, 1145, 1142, 1475, 1108, 1107, 1462, 1113, 
       1500, 1189, 1192, 1502, 1184, 1163, 1486, 1162, 1485, 1377, 1154, 1588,
        1296, 1295, 1574, 1294, 1571, 1391, 1568, 1291, 1395, 1607, 1340, 
       1599, 1339, 1326, 1595, 1325, 1605, 1399, 1342, 1343}], 
      Line3DBox[{1134, 1133, 1472, 1129, 1470, 1374, 1126, 1471, 1130, 1119, 
       1465, 1117, 1464, 1118, 1182, 1494, 1181, 1180, 1501, 1191, 1580, 1396,
        1308, 1581, 1312, 1311, 1585, 1584, 1316, 1319, 1587, 1305, 1394, 
       1619, 1362, 1617, 1356, 1357, 1611, 1332, 1333, 1334}], 
      Line3DBox[{1136, 1135, 1473, 1127, 1469, 1128, 1116, 1463, 1115, 1114, 
       1466, 1120, 1492, 1176, 1177, 1495, 1183, 1190, 1582, 1309, 1579, 1310,
        1313, 1592, 1318, 1586, 1317, 1589, 1303, 1304, 1576, 1302, 1393, 
       1616, 1358, 1612, 1335, 1336, 1337}], 
      Line3DBox[{1138, 1137, 1474, 1121, 1467, 1122, 1123, 1468, 1124, 1125, 
       1496, 1178, 1493, 1179, 1075, 1442, 1076, 1314, 1583, 1315, 1591, 1397,
        1590, 1320, 1321, 1593, 1307, 1578, 1299, 1300, 1575, 1301, 1400, 
       1610, 1354, 1355}], 
      Line3DBox[{1146, 1144, 1143, 1479, 1149, 1109, 1460, 1110, 1461, 1111, 
       1112, 1503, 1186, 1185, 1497, 1164, 1487, 1379, 1155, 1481, 1151, 1150,
        1572, 1297, 1573, 1298, 1292, 1569, 1392, 1606, 1351, 1609, 1341, 
       1338, 1598, 1327, 1596, 1398, 1322, 1600, 1344, 1347, 1349}], 
      Line3DBox[{1147, 1141, 1375, 1476, 1103, 1458, 1104, 1101, 1457, 1102, 
       1188, 1499, 1160, 1484, 1161, 1152, 1480, 1153, 1378, 1490, 1170, 1567,
        1290, 1288, 1566, 1289, 1577, 1306, 1608, 1353, 1359, 1613, 1323, 
       1594, 1324, 1331, 1603, 1348, 1345, 1601, 1229, 1230}], 
      Line3DBox[{1148, 1139, 1140, 1477, 1376, 1099, 1456, 1100, 1105, 1459, 
       1106, 1498, 1187, 1159, 1483, 1158, 1156, 1482, 1157, 1489, 1169, 1173,
        1565, 1287, 1570, 1293, 1352, 1614, 1360, 1615, 1361, 1618, 1330, 
       1328, 1597, 1329, 1350, 1604, 1346, 1602, 1231, 1232, 1233}], 
      Line3DBox[{1167, 1168, 1040, 1424, 1041, 1039, 1423, 1038, 1370, 1431, 
       1029, 1415, 1030, 1033, 1419, 1026, 1413, 1027, 1092, 1451, 1093, 1094,
        1528, 1226, 1536, 1241, 1205, 1513, 1206, 1514, 1203, 1512, 1204, 
       1286, 1564, 1282, 1279, 1558, 1255, 1542, 1256, 1244, 1245}], 
      Line3DBox[{1171, 1166, 1380, 1488, 1045, 1425, 1368, 1035, 1421, 1003, 
       1363, 1403, 1007, 1416, 1366, 1024, 1412, 1022, 1411, 1023, 1097, 1527,
        1224, 1225, 1530, 1228, 1533, 1383, 1532, 1234, 1237, 1534, 1238, 
       1554, 1276, 1277, 1563, 1283, 1284, 1561, 1249, 1250}], 
      Line3DBox[{1175, 1174, 1172, 1491, 1165, 1046, 1427, 1036, 1422, 1367, 
       1005, 1401, 1004, 1364, 1402, 1006, 1418, 1365, 1020, 1410, 1021, 1531,
        1382, 1221, 1526, 1222, 1223, 1538, 1537, 1235, 1236, 1535, 1239, 
       1272, 1553, 1274, 1552, 1275, 1285, 1562, 1251, 1252, 1253}], 
      Line3DBox[{1264, 1262, 1544, 1259, 1258, 1546, 1247, 1246, 1540, 1214, 
       1520, 1212, 1210, 1516, 1199, 1509, 1196, 1506, 1195, 1198, 1507, 1077,
        1061, 1435, 1060, 1437, 1065, 1373, 1453, 1095, 1028, 1414, 1013, 
       1406, 1012, 1016, 1407, 1015, 1430, 1371, 1050, 1056}]}}},
   VertexNormals->CompressedData["
1:eJztXMGNFEEMXIFEErdzEjEQAC8SgAyQePMmC7IgDHIhEpDQPmhkVblc7u7Z
29cKa3C7y1XlvtnZefv568cvry6Xy6c3l8vrP5/Hu+8ffnz79fP2+fT38z0b
v4rx67///i+u5kd1onXHeDZP97pu/FGcxXOXeiI+jHkOc3+r+z3Aulm9sNez
OFT5jHji1oWLJ6qfuHw1i3+3b1f1NWu+POJa3OXn3b7Kzgv3OaQaH31evR7N
Cxa3Ub9Xss7Z/ES+0dVHFQcWT7aPKE8VB/f87e67yzdQX7r7y9aT7S9bTxf+
Lh25fbvqD6jO2//L9ou9fuSba86i/Y77inxpla7d/FF9b9Z5e7d6Vs2L2evO
ug/2Uupf7QO79Uv17dm624Wf2fsJu/H/EefwfCnzZRY+Xderetyt72fhwyPu
ibvmwuzvSVf5oTt+iPtV80f7ZfNH16M8Qz6Yx+3bEQ4If3Zf7LpZ3qr1s7xS
ddfNW9UHXPVUeV71KzVP9nuNUY9sX6q+7dId8hM2f5QnG3f1HfWF5SdbZ7aP
Kn+QXyHfq/aL5aGrTlUvan5VL248XXrJ6j2Lw27xJ6Avlg/ddXbpS50XWb/q
wiera5XnWd9W+eOe71n9VvuCdNTlw9VzrCuPKz86h8zOcxYc1PObK//qeqLv
zd35u/rVVT/Kc+/303aLz8bhbN//qrhl4678Wd2hONuvrK6RHsfzhmtfLM7P
Zvxn63RXfnbxOVtPxLfdfIzdl0unrjk+Sy9Vn3Q/NxL5FfKxXePR731m7Qut
G+l6yCfnyfpMl5+7+eled7fnVB/xmr5c/ubWS9XH3Pua5WOzfCPyT9ZPIr9l
fbjL5118cM+vKI86j1C/3Pys6rorvtt8efwOurbfVXzbhef3whP3eYDN09XH
1c85Z/PPOj+s1stDp2viw31TyMMhn8zzMY96nqlef5iuR3lU3xvxqa7r6uO4
braPaF9q37M8j3iI6on2i3Co9usWfw7iUZ7o+ggfVRez5x3i89gvVb/q3FTv
86v+ifar+kk1D6ozikfPGao6reJTXdeND8v/av2Ity7cXPEsnihPde5nfYnl
Z1UXaN0un3fld52Hu/N3z8dZ9WfnRXYO7tIXFYez1H92/GfF1ftFu+KZXTer
dzaO/h5xzVkV/+rzOWr9Xfi7+FD189lzx61HVb9R33er0xWP7iew/JmFTzY/
u+54/ZGMq77h6rvLJ6v1uN4T7s4/+xzi0t3Z4kh33TqNzhXofnJ2X6wPVHFD
fEb3gbvqZPuC8K/6ZJY/Vd6iuYD8bayH/V4g4rmKj8rDSF9dvOqaU93x1e9x
XbXfXeo5C39c79s8G/5n51U3f1zz0eVXu+hl136dPb4Kn7PzbTwvHUEcna8Q
Duy6h5jnmsyT7UvVx9j9jvijuAt/t293r6v6QDc/q3rP9l31gapekG8g/LM8
z+olu9+qHlWcEf5svNrHal+q/ULx6vvfqv6p5mHnaZW3Wd+r8lxd1+Xz3eex
VfW4fd4dr34/0oV/d792wb8az+5L9RMWZ3Zd9foxHr23B73Pp4q/W+9dfcni
6aonmjtuX5qNw2w/cT/3uGpO7VaPa95FPEfXR+euMc7iGa3LxtX8XXOqez66
fLWqXzQH3XnQ9Sw/V+u0yzfu7Xmebvyzfele16UL5JOqLlQc1LkZzRH1PW+7
zOWHHu8LnyyvXD7v4nPXPKqeB3bV6S78ifw8ysM+t4l8Pspf9Xl27rD7zeZn
5x3CJ/u+Bdc5Yaw/+56EKj7jvM76SdU/XTxh+YPibh6y+dn3BrD9Qvi79qX6
jNrHKq92PydUdVRdd1X9u8z3WX+Pqzi4dTe7TvZ619xR4+y6XXx2/5438s8o
/28FZ8jB
    "]],
  Axes->True,
  BoxRatios->{2, 2, 1},
  PlotRange->{{-2, 2}, {-2, 2}, {-3, 3}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.67567600115545*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", ":=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ContourPlot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}], "+", 
     RowBox[{"y", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}], "-", 
     RowBox[{"z", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}]}], "==", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
   RowBox[{"MeshFunctions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"#1", "&"}], ",", 
      RowBox[{"#2", "&"}]}], "}"}]}], ",", 
   RowBox[{"BoxRatios", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.675676019416465*^9, 3.675676023768557*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJx1vXdczf/7x3/ahZLKqAghyU4y65UyoyQhZWSTFTIjycxI9k6ESCpZKbwq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   "], {{
     {GrayLevel[1], EdgeForm[None], 
      GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwtlnlwjlcUxt98+b5PI2IZtUW1JMUMklBEYo21tooItdYStMXUXlItWmRQ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         "]], Polygon3DBox[CompressedData["
1:eJxN3HncfWP1P/5z32e4RZQhZIrMsxSJTIWETA2alcyRiCYiY7OhKCXKrChz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         "]], Polygon3DBox[CompressedData["
1:eJwt1XmwT3UYx/Gf3/25FxG6N7uytdkuyRrpSguyXjvDZIpiQgaFSrZRiUqS
0GYpSzTZRqZiilDRKvuoZipEMWSk9fXMuX+853yfz/k8z/d8z/l+n1NzyKge
I9OpVOpxFMem7FRqcFYqlVcslRqJIcS7aetpG9GTZ2UmlapJv8H9FmiJWuKx
mGy8gO9VjBTn5qRStfnbm+ROZKm1UFxanfJogEXilmiBVhjKd3OM1WqNm9Ec
TfE1/TU5V6hfDe3VO4bvjN9zfwveMG8N2mx13sDraCAejjJ8C+UvxhdqNce9
7vdGXzQT/8f3b+Srs0q9465bccr4pPzT2CX+lneJOrniimgnp5X1Pk+fp9ZA
9KCVplWO9Ylb4ZLcKvQZxrPwNKqL8/nGZZI49KtpG8T3mWOj6zqsR2v6Vvdf
Mn4CDcWVzb+a7128g6ri1jhi/DbWoa34QVwwvoiG8Y3FteUPUK8fnkMtcQH9
x5gXa1BFvNNcc43nIEc8lO8bfGr8GXbjWWv7jrbHeJ76czGBVpbWTe2GatyK
buHB+3zLeVbgGb7/0I6vADX4ynondTDIeDTtMeTJO41T+ID/tNyPXD/nmenZ
iql5GW51/2OsNH6BZ7XrdvEWvGI8jTajWLJPH6Y1jDXK34JDatU372jXrTwH
UJmnMe8dxpd4OvIvpo12bUxrhHw8JN4hbyDPLEzBNvFfctukk31QX5yXk3y7
2KMbsSmdfNvyGJNO1tuJrzpfK7nd4jyqdY6+lKcGrQGtHsaYcz7tK/5FPOWy
kr2+V7wApWj75R1Am3gvcn+X9wvPcXShbed7iq8f0rR7aRPRPOrIa0svyE72
dOztG/nbobu4hGcsb9wgzhAuqF8JVc1xOx6NnsDXiKeP+71QiMaZZJ/Hfl+F
1bgpO+kzvdAJnVGIN9U7WPQt4pu8LD7L+7PaH8Z5xD7MohXScnhKoiytmeeb
Zq6vooegkOewuaqoWwIlcSSdrC/Wucf4cjVGiG+R31fOYCyOPhPfLHoHX0v8
yNufVsocZ6NP8m3CRXnTsYl2Ip2sZao4w9sp1qnGc+iZnax5fZx78diid3Ij
VtBmiEdlkv23TP5utQ+qOT2TrGNy9B3xUfXX4iz9MN8hHIkerMbR6Dm4Rm4b
3II6xZN68T6+xB4sF/fA/cZDcQ86istFnyvq2ZdF/0W+eZeqvRzL0Ciel3e/
nH04hLfE4zHb+ElsjjPG9wcuGXd13eH+J/GN4myqsxkb0CTOLv2wvL34Aktj
XbHP5W4Qr8E82hRae9pvnusM/vEOBsU/KXpQ/Leykn2QU/S9s6NPgC01jD5V
MBNL+La6uRHzjR+hjUYvnvq89ZCHCqiEpgpOyST/mDjHcZ63816IHoFTapyj
FefLjV7Nk48zPHkoztONZzzu4ttJ+5tWnedP2nnaedfLxWVRGufEV/HV5auN
B8Qv8jUxxyRzPIqJuJbWla8LCjGMt7trb4yIPMyRu4ZvEm1OfK/Y3+gc+971
mDV+n0r2Vuyx2INx/rrHvy2d7NFGcjtEn4/3hXzxxfg/u18V5907kZX0/PjH
9MewdPJPiN4R//sCz3tbJuktzbFIzgY5c2m9xC2tbUIm+T9FjaiVa56KfLkY
wDs7/gs8BZ61WVbSt+6k1cSTcp7H3KL/2zU81+Fa1ESd2A/m2CXnTfWu5zuh
/jg8FfuOvgyd5K7FM1nJvJXQh6dafDc1RtCHo2r0KpSJ/xUq4gdxvezkrEUf
mkOrK95GPyP+FT/JPRn9wLMczkrOZPgjryJfLeOJ9EnoQKugRiVURjlcGf2X
rzPfZJ4ZaCv+H231KNs=
         "]], Polygon3DBox[CompressedData["
1:eJwt0k9I02EcB+DXtkwCTxJCh8HyJGSJTfMwtigakqxDRAShbkP6ozKhU0Mr
D2XapVOX8qIU1SE7toOFeprSrZEXb5PoMrpEHQTxGe3w8L7v5/3w5f2NxQvT
14pHQggnaeUsvZyhhw46WVNaZ4NN3vGWN9EQUu6TdJFgRdZq2Ij7uySd4xwc
DeGT9ZbODerufpPSHTwWwry7D86XyXBdfppvLSFs853X8m5ZX8TZjB/sUOVc
5P93xDjVfE9787t+mr1m/WUtNebq1uzH7P+YedvdBJN8ltdZsl+mXzdBRjfP
vv6M/B6zfNXN+rZx7ytQkj1gWLbo7qP+KjlGWZC9N+eZmTn9Ud0xMvpz1kcU
uc9DHjOnf6nxZvstKvwzZ1delZfN+cI6r8zZcvdSZ9t6R6dNp9J4Czflz4nK
IqTdn/D797i76n1ZhmiRD8ifyCvmbjIvj8nPy1/Iy855ChyXb8iemj3F38a3
mn9FXrO/0Px/XSTNnuwQfKJNBQ==
         "]]}]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0s9L02EAx/FnzoULnASRZV3mMg9WZEGkRRODfkDF2BSDJMFaqdB22Dx0
aO0U/QfVJfKi1mWyzgV67ccgSkEJlf4Gs6Ov4eHN68MX9uz7jCUni9lCJITw
WrMqq6KqXmhDDf3Qb12IhvCL20rbdR5njUsaaw3hWUsIoyzyFgu8yz4mmGKE
3YyzTb12jCf433ld3GVH8zPasY/xqI5oKxZCJw9r0z7EdW4obv/kQa4xxgaj
/M73LvySc6zzLz/xDz9ylWtabJ7HD/zKbzp9IIQ3znmrd5rXgla0rM/6oppe
uc8DTuiifY/9zHFEBbvKPB+rZN9mmRm2+74x905wikk+4o7f+Tr/8SnPed6v
on2eJV7mFQ0q5f0HeEk9dponeZV9vMZTHOZZ3uQZ3uA0K8zzOWc4ziHeZ4ZP
mOMUs3zYfE/dsfOR/f/VHh3mQ6I=
       "]]}, {}, {}, {
      Line3DBox[{795, 793, 1646, 794, 833, 832, 1664, 835, 834, 778, 777, 
       1639, 776, 759, 1632, 758, 904, 1705, 897, 1698, 894, 1695, 893, 1697, 
       841, 1667, 840, 1666, 837, 1665, 836, 1672, 848, 886, 1693, 892, 1694, 
       890, 891, 1691, 878, 877}], 
      Line3DBox[{819, 818, 817, 816, 765, 764, 1633, 763, 761, 760, 762, 1704,
        903, 905, 1706, 1707, 900, 1701, 899, 1703, 902, 1720, 924, 1721, 846,
        1670, 845, 1671, 847, 1689, 887, 1688, 875, 874, 1684, 873, 1685, 876,
        1687, 885, 884, 883}], 
      Line3DBox[{831, 828, 827, 1663, 826, 830, 829, 773, 757, 1631, 756, 754,
        753, 752, 1629, 1630, 755, 1699, 898, 1700, 896, 1696, 895, 901, 1702,
        850, 1674, 849, 1673, 844, 1669, 843, 1668, 842, 1692, 889, 888, 1690,
        882, 1686, 881, 880, 879}], 
      Line3DBox[{838, 839, 867, 1680, 869, 1682, 861, 860, 1678, 863, 1718, 
       917, 918, 1717, 906, 1708, 907, 1711, 774, 1638, 775, 1640, 766, 1634, 
       767, 1635, 768, 771, 772, 1662, 810, 811, 812, 1657, 815, 814, 1655, 
       797, 798, 1822, 1105, 1106, 1111}], 
      Line3DBox[{855, 856, 857, 1676, 853, 854, 1714, 912, 1715, 913, 919, 
       1724, 925, 1722, 926, 920, 1719, 921, 923, 922, 737, 1626, 738, 743, 
       1627, 744, 739, 740, 822, 823, 1658, 783, 1643, 782, 1642, 781, 784, 
       789, 1645, 790, 1654, 813, 803, 1649, 804, 1650, 805, 1823, 1107, 1093,
        1820, 1092, 1094, 1102}], 
      Line3DBox[{868, 865, 864, 1679, 866, 1683, 862, 858, 1677, 859, 908, 
       1710, 909, 1709, 910, 1713, 911, 1712, 780, 1641, 779, 769, 1636, 770, 
       1637, 751, 749, 1628, 750, 796, 786, 785, 1656, 802, 1647, 801, 1648, 
       799, 800, 1825, 1112, 1110, 1109}], 
      Line3DBox[{872, 871, 870, 1681, 851, 1675, 852, 914, 1716, 916, 915, 
       1723, 929, 1725, 928, 927, 1727, 930, 1726, 824, 1659, 825, 1660, 820, 
       821, 1661, 792, 791, 787, 1644, 788, 806, 1651, 807, 1653, 808, 1652, 
       809, 1108, 1824, 1095, 1096, 1097}], 
      Line3DBox[{1013, 1012, 1011, 1778, 1010, 1780, 1017, 1782, 1018, 1781, 
       1008, 1776, 1007, 1775, 1006, 1795, 1043, 1797, 992, 1762, 991, 1763, 
       990, 1761, 989, 1768, 988, 1760, 986, 987, 1844, 1150, 1151, 1154, 
       1153, 1845, 1152, 1175, 1174, 1162, 1161, 1160}], 
      Line3DBox[{1015, 1014, 1779, 1004, 1774, 1005, 1002, 1772, 1773, 1003, 
       1798, 1044, 1796, 1042, 1794, 1040, 1041, 1800, 994, 1765, 993, 1764, 
       983, 1757, 982, 1759, 985, 1156, 1846, 1155, 1142, 1141, 1839, 1140, 
       1163, 1165, 1164, 1167, 1847, 1166, 1079, 1078}], 
      Line3DBox[{1016, 1001, 1771, 1000, 999, 1770, 997, 1769, 998, 1777, 
       1009, 1802, 1047, 1803, 1046, 1799, 1045, 1801, 996, 1767, 995, 1766, 
       984, 1758, 979, 980, 1756, 981, 1137, 1136, 1836, 1135, 1157, 1159, 
       1158, 1848, 1168, 1076, 1077, 1815, 1072, 1073}], 
      Line3DBox[{1025, 1026, 1036, 1792, 1034, 1789, 965, 955, 1739, 954, 
       1738, 938, 1729, 933, 934, 1728, 935, 953, 1737, 945, 946, 949, 947, 
       1733, 948, 1170, 1173, 1171, 1172, 1087, 1086, 1818, 1085, 1084, 1057, 
       1806, 1056, 1807, 1050, 1051, 1805, 1052, 1122, 1831, 1115, 1826, 1114,
        1116, 1832, 1131, 1101, 1100}], 
      Line3DBox[{1029, 1028, 1027, 1788, 1019, 1783, 1020, 1035, 1790, 1791, 
       976, 977, 1754, 978, 1755, 974, 1749, 973, 1750, 975, 1838, 1139, 1837,
        1138, 1840, 1143, 1144, 1145, 1849, 1088, 1070, 1071, 1069, 1813, 
       1058, 1059, 1811, 1064, 1119, 1833, 1132, 1133, 1134}], 
      Line3DBox[{1032, 1030, 1023, 1784, 1021, 1786, 963, 959, 1742, 961, 
       1744, 966, 1752, 970, 1747, 972, 1748, 936, 937, 1731, 941, 1841, 1147,
        1843, 1149, 1169, 1850, 1091, 1089, 1082, 1080, 1816, 1065, 1062, 
       1809, 1060, 1829, 1120, 1123, 1834, 1129, 1127, 1125}], 
      Line3DBox[{1038, 1039, 1037, 1793, 968, 958, 1741, 956, 1740, 957, 1751,
        931, 932, 1736, 952, 1735, 943, 944, 951, 1734, 950, 745, 746, 748, 
       747, 729, 730, 727, 728, 1624, 732, 731, 734, 733, 741, 742, 736, 1625,
        735, 1053, 1054, 1055, 1808, 1048, 1804, 1049, 1068, 1812, 1067, 1113,
        1827, 1117, 1828, 1118, 1099, 1821, 1098, 1103, 1104}], 
      Line3DBox[{1126, 1128, 1130, 1835, 1124, 1121, 1830, 1061, 1810, 1063, 
       1066, 1817, 1081, 1083, 1819, 1090, 1074, 1814, 1075, 1146, 1148, 1842,
        942, 1732, 939, 1730, 940, 1746, 969, 971, 1753, 967, 1745, 962, 1743,
        960, 964, 1787, 1022, 1785, 1024, 1031, 1033}]}, {
      Line3DBox[{1315, 1314, 1313, 1687, 1311, 1686, 1312, 1691, 1609, 1303, 
       1680, 1301, 1679, 1302, 1681, 1296, 1676, 1297, 1821, 1553, 1832, 1559,
        1835, 1834, 1560, 1833, 1544, 1815, 1545, 1546, 1847, 1589, 1594, 
       1595, 1596, 1582, 1845, 1583, 1584, 1576, 1577, 1580}], 
      Line3DBox[{1316, 1306, 1684, 1307, 1308, 1692, 1329, 1693, 1608, 1300, 
       1678, 1298, 1677, 1299, 1716, 1376, 1715, 1377, 1827, 1558, 1831, 1538,
        1810, 1809, 1536, 1537, 1813, 1541, 1585, 1586, 1561, 1836, 1562, 
       1565, 1566, 1846, 1619, 1444, 1445, 1760, 1447, 1448}], 
      Line3DBox[{1317, 1309, 1685, 1310, 1690, 1327, 1328, 1694, 1304, 1682, 
       1305, 1683, 1294, 1675, 1295, 1374, 1714, 1375, 1828, 1556, 1826, 1557,
        1830, 1829, 1539, 1811, 1540, 1620, 1848, 1590, 1587, 1588, 1567, 
       1839, 1568, 1581, 1578, 1579, 1844, 1442, 1443, 1449}], 
      Line3DBox[{1318, 1319, 1320, 1689, 1285, 1669, 1286, 1276, 1665, 1277, 
       1278, 1717, 1365, 1709, 1366, 1725, 1389, 1722, 1390, 1396, 1804, 1530,
        1807, 1535, 1819, 1617, 1618, 1850, 1571, 1570, 1569, 1840, 1431, 
       1432, 1758, 1436, 1757, 1437, 1454, 1761, 1452, 1453, 1459}], 
      Line3DBox[{1323, 1322, 1321, 1688, 1283, 1668, 1284, 1292, 1672, 1293, 
       1718, 1378, 1368, 1710, 1367, 1723, 1391, 1724, 1392, 1812, 1531, 1805,
        1532, 1817, 1816, 1547, 1548, 1551, 1616, 1849, 1446, 1433, 1434, 
       1756, 1435, 1441, 1759, 1440, 1468, 1768, 1455, 1451, 1450}], 
      Line3DBox[{1325, 1288, 1287, 1670, 1289, 1674, 1275, 1274, 1667, 1280, 
       1279, 1711, 1373, 1712, 1372, 1371, 1726, 1393, 1394, 1395, 1187, 1626,
        1185, 1183, 1625, 1184, 1186, 1188, 1818, 1549, 1550, 1622, 1592, 
       1623, 1621, 1591, 1593, 1575, 1842, 1841, 1573, 1564, 1838, 1467, 1466,
        1767, 1464, 1765, 1465, 1460, 1762, 1408, 1409, 1414}], 
      Line3DBox[{1326, 1324, 1290, 1671, 1291, 1673, 1273, 1272, 1666, 1281, 
       1282, 1708, 1364, 1713, 1370, 1369, 1727, 1383, 1719, 1384, 1808, 1533,
        1806, 1534, 1542, 1814, 1543, 1574, 1843, 1572, 1563, 1837, 1438, 
       1439, 1766, 1462, 1764, 1463, 1461, 1763, 1456, 1457, 1458}], 
      Line3DBox[{1344, 1345, 1340, 1701, 1341, 1337, 1699, 1338, 1705, 1610, 
       1217, 1635, 1218, 1599, 1197, 1628, 1198, 1604, 1234, 1644, 1235, 1654,
        1252, 1736, 1611, 1397, 1729, 1402, 1753, 1752, 1428, 1754, 1429, 
       1528, 1802, 1521, 1522, 1798, 1483, 1776, 1484, 1491, 1490}], 
      Line3DBox[{1357, 1355, 1211, 1212, 1213, 1633, 1214, 1257, 1258, 1260, 
       1259, 1663, 1265, 1238, 1646, 1239, 1822, 1554, 1825, 1555, 1824, 1552,
        1820, 1514, 1793, 1513, 1792, 1508, 1785, 1784, 1509, 1788, 1475, 
       1614, 1771, 1476, 1779, 1496, 1778, 1497, 1505, 1504}], 
      Line3DBox[{1360, 1361, 1359, 1707, 1353, 1201, 1630, 1203, 1204, 1632, 
       1208, 1224, 1225, 1662, 1605, 1250, 1251, 1254, 1656, 1248, 1651, 1244,
        1649, 1245, 1751, 1415, 1738, 1416, 1745, 1744, 1422, 1512, 1791, 
       1493, 1777, 1473, 1474, 1773, 1478, 1781, 1506, 1501, 1499}], 
      Line3DBox[{1362, 1354, 1349, 1704, 1350, 1351, 1356, 1206, 1631, 1207, 
       1268, 1269, 1270, 1664, 1271, 1253, 1655, 1242, 1648, 1243, 1652, 1249,
        1823, 1419, 1741, 1420, 1511, 1789, 1510, 1787, 1786, 1507, 1783, 
       1472, 1770, 1471, 1480, 1774, 1479, 1780, 1502, 1503}], 
      Line3DBox[{1363, 1358, 1706, 1352, 1200, 1629, 1202, 1205, 1210, 1209, 
       1639, 1226, 1266, 1267, 1255, 1657, 1256, 1240, 1647, 1241, 1653, 1246,
        1650, 1247, 1740, 1417, 1739, 1418, 1743, 1742, 1421, 1790, 1492, 
       1470, 1769, 1469, 1772, 1477, 1615, 1782, 1500, 1498}], 
      Line3DBox[{1381, 1382, 1388, 1720, 1348, 1333, 1696, 1331, 1695, 1332, 
       1229, 1640, 1227, 1219, 1636, 1220, 1660, 1606, 1261, 1607, 1658, 1601,
        1643, 1231, 1642, 1230, 1233, 1232, 1734, 1412, 1410, 1411, 1413, 
       1737, 1613, 1403, 1730, 1404, 1748, 1425, 1749, 1426, 1525, 1799, 1524,
        1516, 1794, 1515, 1795, 1489, 1488, 1487}], 
      Line3DBox[{1385, 1380, 1379, 1721, 1342, 1702, 1343, 1334, 1697, 1330, 
       1222, 1638, 1223, 1641, 1600, 1228, 1659, 1262, 1263, 1264, 1189, 1627,
        1190, 1191, 1192, 1181, 1180, 1179, 1178, 1624, 1597, 1176, 1177, 
       1182, 1195, 1196, 1194, 1193, 1612, 1733, 1406, 1407, 1405, 1732, 1731,
        1400, 1401, 1750, 1427, 1527, 1801, 1526, 1800, 1519, 1520, 1797, 
       1523, 1486, 1485}], 
      Line3DBox[{1386, 1387, 1346, 1703, 1347, 1339, 1700, 1335, 1698, 1336, 
       1215, 1634, 1216, 1221, 1637, 1598, 1199, 1661, 1603, 1602, 1236, 1645,
        1237, 1735, 1398, 1728, 1399, 1746, 1423, 1747, 1424, 1755, 1430, 
       1529, 1803, 1517, 1518, 1796, 1481, 1775, 1482, 1494, 1495}]}}},
   VertexNormals->CompressedData["
1:eJwcm3k4lV0XxiUpUQoNZCakRCJRbCmlQSrlrUQZMiclUcqUyCxjyixThJAp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    "]],
  Axes->True,
  BoxRatios->{2, 2, 1},
  PlotRange->{{-2, 2}, {-2, 2}, {-3, 3}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.675676024690954*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", ":=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ContourPlot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}], "+", 
     RowBox[{"y", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}], "-", 
     RowBox[{"z", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "n"}], "+", "1"}], ")"}]}]}], "==", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
   RowBox[{"MeshFunctions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"#1", "&"}], ",", 
      RowBox[{"#2", "&"}]}], "}"}]}], ",", 
   RowBox[{"BoxRatios", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.675609856997662*^9, 3.675609991296309*^9}, {
   3.6756107193261013`*^9, 3.675610719868038*^9}, 3.675611111358028*^9, {
   3.675611823694377*^9, 3.675611841636334*^9}, {3.675675938349751*^9, 
   3.675675981131152*^9}, {3.675676036751446*^9, 3.675676042836524*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJx1nXVcVdnXxi+ihEEIowgqBhao2JgcO8YCExU7xxjBRCzswsLCwsAARcUW
BC8KtiMgiJiUCghIC3iJl/nNfda+77qfO//48esza6+9dp599lm38YzFo2ZX
kclktXVlMu3KP2Vt+11eNTtILqu+qXvG9Gvy09/zL1czvCef9jHU69V3udzh
+9Djl2/L5UaBnY68TwuTJ177et306TXiskynPolRD0gPO7IDOR/PtRT6sKt1
Ax52DCL7VK6RXQeznDESLxccdvaF6s8ynn1X2PfYlbj1UyOyf3rGuEzrjneJ
kx52mB52GtlH/lXQ665EXKkHl3nYvE+8K0lq/is5L1d27Zz57yaB6nol5/re
cWf6NrkglxBP6Dnn9nn84Y8mzusLO2oceh4H6BnnfjaaZNKsVXklDzd0GOx7
XdhX8nb1ulo3NAkjfe8bCeOe2gcTh773cA/vLo0q/15jaWtTX5VymR1w6BMD
utjfiH1K9o3WvRw4rcoz4tCDn/67/qTRcZHSvDGBL3clRFKcHV5rdWhXI4r4
vsWt0gecfUrl+tX3OZ9mHqamT7O+l+92KpLKBYc/iVfrFO74Gkkc/oAj/ij3
dMHWrsWZkXKUyzm1+3Dfc/0aPJNHhffY+br6M9Jz7vbZZrFp52c0fsFbulpv
8vsVKYf9+POtOr+sE03jkZcLPfVbJad5g5XrUXvEkG7jRJy5P4gD94fmB6V9
s1NeRu+KU6VpK37leJemyj32Xny3umq8NG9ZI7eedRMlt13JKasLEoifmP9q
1Ae9NKHf3cN+yOEvxKH3Nr2itykrlXiYR8GFkzXTyA4vF+3+1e975266otyW
7auvjDrwVgJv6JB9sW/1RNKHBU9IXfAzgfS8/xTbxzpGGkYRb/x5+M2KigpJ
+ad82o2pJTf04tU49I/utZ95TbdUOn9mc3TVGqWk5xz62Glubdx+Z0tVLiqy
88uzqb7Wdd7f7VUth3jAom8xo0+kEL8RXzpqjW4O6bkd2Od6cKMWk2LetY6n
/gA7eiVLX7zIfEfjAhzxhP5ZyvSJE2okEocenLcjb697K76vXBIr+onL8a/y
jg8KpDcLPFZelBXIx92yuTS/ap709d2D2C86xcR9nu3ul7mhiHi7H7rtnr8v
In2TvDMdP5cXSVZVtYtitYrlXb3/OL2jWpr04tO8VEMDYR8cdqAvDXiTcORL
hiSLMX10pUIhLT+xZUUVbdFenMN/3r4Uz6KhAw10CqSzczbUP1+cT+WC7wk7
HTKhOI/8B0c7utt1O/41LJ/8BH800btrrd9FavXl5aK+GF/g2q7r3/jrFZCe
20F9uR789wG7goiTeeQP/Hd5anu8bwPRb1FfHjfwq2NG/v7eVsQfdhBP6K3s
W2w/dSqb4jBGv8qod/qifaHvf2SrhUyhULODdoF+o8+IqtcNhX3oL+zfdyz6
muBeJ4ZtNqosD+P9kK3+8TalFaQHN9IxDjcPqSC9wZEzXftml1C9wOHPGKPT
nx9ZK9TsYz6Bn5yfTe3lPTowVy0ONL4YR/tyO3xexbhGuRi/rwx2hX33+qDG
aZ2yWGe3r0Ea2cE8AH2jLjqHPpuJeR58u+Gr8VJJOs3n4JivvmzTev3tdbYa
h37WgOI7AZHZxGH/3LDn34IqsqWBxrbna5bnU/9HfDjn8y3qBTuoL+qF+kIP
Dj32A/BTr/mOoz7ZqbS+cA49xaewV8ayWomk55z2w8p51c8/t9153TTScx7o
ueTLlKtivcN6hHk4cVaGyTDrRDXO/QTn9iM67LdaECzWHXC+HsE+4rYsq/jB
lhY5pOfrFPSIP+wcHKld7/6ZbOI9bUOe1TXLkxuGHl3iVi2P7Fz0vNS2r5/g
iA/s1Lw26v4PWQ7Vi3PEmXO+D+F+Nr8X9Ns6K53qxddB6GH/xOL3Dta144nD
T00c88nqmTpaFooi8p9z6DEPDD0fPKyhbjHpOYc/3A64Jv0Hqwe1TfTU48w5
9Bh3Ji8TW+lULyA95/AT8/Cm9QcXd6laSvHUxDXV93XWgP3Ha5TLt+3+2DxC
r5z0nKP/cPvgd0xkep/qCfuwg3n1yXDjbD8dWRj0mjgvF37yOMA++JJBbl4V
ufmk53GGnrcjyoWdfSH2rzL884lzPZ8n0Q85Rz+Pup7RxMNSrO+Izxrdj+sv
ZQsOP7EOxpgs9u16X+jBdQM2btO3EHq+P0G5nMNPvm+BnnPovfcWLIx5Leyg
XOjBbw8/sCx/fhFxr6y5E5OfFZDec7eT9DYrj+JD/Z/tf2geYBx+8n0LOF/H
wfm6r4nTPK/k9Yc+nvTX7xIxXpTcrWXp0m/dRBx4ueCvt5we5BomOOwgPqhX
H7fw3q1iFWQf/MOX1PoKGwXpbYv7DTptoTIulPqVXbruClktOPQo90fd4IFD
CytIT/ExSq9r/7iC4rnrk1mG7poKNTtljgVDi1cVq/VD2Hkwb8HhwpBy+aOs
KQEZtmXEYQf9EPsB7OvAnbx71rlQL4o4yoV+4qMl04v1CohDDx5/unDyubJc
4th/gr9a07R6W8NEiT9HgHM7Llda6u8wTiM95gHosZ8Bh/7wlduNf9jmUL2g
R73YfCj9NeRD9SY6st5sPiQOfUH5tFQDnXLp9eZFU+7ollO5nENfetdno3ut
UunFiuYXW2qXkh58/u899rYWgiNuqBfigPjz503oZ3yRRZnULiaO+nIOO+Do
P+DwExz2wRFPxBnxhH1w2D/dfF7u+59FUvXsOlXz9HPU9ODQWw/V0XJvk0uc
tzt4k/fHu3dzyKX+g3J5/4TefnhAi5qOBXSeFmBZX3t4zWIRH+U6xTn07uYN
/P6sWiz8V+o5x/6B2wHXpOf9BOVyDj3vb9BzDj8nbju6ybJGAcUH/VMT11Rf
WZf387ZWyaN2gf60zccbG/Jy1doL9hF/cHMjy7wBBUVq4xHthfELvdG1POsh
HXLVytXUjprGnSa9prjxeQDx5xzx5xzjCPWCP+j/iM9OlxqPO+0U4xHcYF3R
284dSyW2jkjddu0Z16y2rDdbR6SPBkVZNtay3tAfLJjRvvqvMlEvpf7HZRe7
9C2C/91vhH4dWTn5Cf5jpenT2jll5A+3g3j+am5z7kheCfkP/ubA/BmTw4X/
aBdeL+gRB9iHHnbm9fXIO7xXQRz+oFzw5H/y4p/0Exzx2fvxa0XfdbLe+Dv0
nOPPud0/66z+U6t33I2gbhV7y8hPXq7V/Cttxh9SEMf/Dz3aBRxxRj8BR5x5
/8H8xudnzPPgaEdw3r6ww/2EnvsDPTjsYL3g9rFecPvg3D7sgG9+cTRB/ncR
xYHvQ8Cre8xcPO9MIXGj0LZ9Gy0T8wnWTZyT8H0Izhn4PgScryOwA451EHq+
j4Ie3Hmh7emLtfLoeZyXCw776P/gOEcFn3XCUrtLwHeyb73jj3spDcW5K/iF
0I/LEw2EHX6+Bz3vV9Dz+Qr1wvyZZ7B9aD2jcrLD+wPs8P4APe8P0IPTPl8Z
Z75vAYefYeOD7Gd5VNC+nZf7Zc7U0VN6lMnVxq/yualJ3KoxWdYKSSc2Ob61
Szlxbgf2L6TMnv0zplyyH+EyoGidOP9HnJd9eLi7fqNy4twOeAfDYet6FVSQ
P+DW+aGGTTIUpIc/ebqrR7aLqKB1EOML5350Lqoc1/z8E5zeLyjXO4x3bgd8
4Sy/Gqbl6aQ38rUevVkrTc0O7B+sU+/s7UlJVC785HpwvJfBesr9Acf8iX0y
7HBO70/ZvgXrON//QM85ve/WYIeXi/6P8cL7Gzift9GfeT8B5+MFdvj+BPHk
75HBPfabuF5dEk3+d701wL9I8Y7eo0GviaN9eXvx/gD7XA+uSc/bHe/7yH+l
P3j/y8+Bwfk5cIDRxod9pnwhPZ23hExbfbg8QY44RzSyqhrRJons8PNt6MsX
FHc/mCns9J+p++Hnp3f0HpzOeZR6en+htAP7/BwVen6uCz3n0KNeg9tMfHbZ
Mk0eYnl4YqYsjcpFfMCx/oLDDr0fUfq5IX3hyCY1y4njPAEc7QLueKDO3Hv/
vo9U6nE+CQ49OL2fVupxDgkOPXgX77BV6dWLSY/zEHDoweEn+iH8hH1w2Ief
4PBzzP6fyYr68VQu2gvtws9Fwfn5Jzg/z7yfE3p/oFYOtW98kr72IMdcai96
z97h/qhcsxzSo93BoQf/tHzzCVvZDyqXnz+j3bk/4Jr0vF7gPA7dxzibpeek
0jjCeIGf4Lzfrtnc32lfzCfS986IPJFtJPoz52gXcMQHeowXcOg5hz/g6D+Y
59F/qt2+sL9Z/XI51gver6Dn/Rl6nAeuifvgPFg/h/ToV5zj/SD8jE+v65+t
JfScQ2/urmXZbU25HM8j3E9wnEOi/6NcPn7hP85LMwaangvUz6Pxgv7wd+0R
32/Wy5NjPgeHn9Dz+EMfOy520LPobLl3dLs/61YpID36FTj0eO+wedGIpBGt
RNx4f2h9yc79VXg2cYPu47pH++eRHn7CPjjeRzh28Om7aE2FHM+PiGeQ3bXE
z/dLiWO8IM5V3dz9ozuXqcW/a93W9fbcqVDTww7OdV+3HDtEtrqY4k/6XmHr
RihKqB3Bw34v6p3fvZg46rXshm98ahVhB+8LwJ0UTbb2jC0iPdoddrpNWr+l
wERB3L3x/Y5dmimo3OCZv+9nmhdT3MBhHxzzDOZttCP0sA+Ofgg9+gO3j/kf
9sGh5xzzADjGO8rl7QWOcY3+j3J5/wFHv4Ue5fJxAT3GBfxEufAT9mEH9u1z
rQZt7ZZL6wX3B/Nz+PZouxVnC6lc8F9jzXPqjRLjC3bAof9x8l3sW7tcNftp
l00yA1YV0XoBfX659ok3JYIjzrDP9xVYv3j8oefzKvTgR1zuNXvlXkT1Qrk3
X221+/67iOzw/gP9qUKjXz2WCg69Rerf3o1NBMe6edX26MLz+SUUB3DYQRzA
YQf1xbrD44D1i++voOfzM/R8fwU9jxv0fH8FPd9fQc/HKeLD/UG78PELzuO/
8cQeH6/hGcRXp/l09T2ukOO5G3GAHjzdzOXArABRLuLMeamT17uUYwq1eMLO
0bhpZ2L7l8vn7PbppedZRnagdx9V8sIis4z6CbcD/njrbJ9+nUT8YWdO9Kqt
1xqK+EPP2wX+/Eiw+Pp8neD485G9aYbWUC3ar9J7RqUe8Yk4NjZp+a4ytbhB
D3/Qb1Eu/Aev+X5IM68MYQf9md9DgJ7fK4BeE+f3DbCf5Paxj+Ucem4Hek32
uT/Qc87O/9U4t499LNeDc32dzpEXgnIzqJ+g/0PP6wvO9+fgq8zDnA2KxfwM
zvfn4Jru1fBy0X8wfvl6BA770GPegH7e6g/Tr5Tkkp7vTzD/cPvgfD2Ffb4e
gXM97JA+Uu/JRIsoWn+xf0Z/AMc9f/BGuhvGdMuPJD3iiX0O7gGiv/HzIuiX
fci+YJycTuch0EfdbS7f3VjlnKRZ1q+9XxJoP8PPQ/h5Czg/z4F96P2kgNgf
+W+Jx3/9029UeQLVa2urH+tHGCaSntcX5zmaOC+33bbGYR0shf94jsM+Bzxz
3evATW+yKW6IA+xDrxfUeLz3nQQJ8wn0Bft/hx7y/Crx5yPuD+zgHjLixs+p
Quz/ejHC5wvpwaHn51fgvN1Txlf/y9NGQft8OjdW9n9wnEuD93VOvP6poIT0
TlPvdlIMLaP7Lzg/ZOuChPNqcNPi9kXrtwo9WxcknDOD+wwanWS7olzN/m+r
nSWXbwv/Azqb3Ez4UETPCzgvhR3wqNJ/kltmZwn73eq+cOok9Kc6rtySVJJH
zyngaEdw3D/HeId93MOHHhzvU6C/V74xcGy4sJ9sI9+99hWts1Qv6LcuquXk
slm8H4f9T1YWU0aaFqvp+Xthtg4Sh36c/tSTJnVEnKHn76n5eMG4gx30H7xH
gB3+fhz9n78fR7/lHHpuB3pNnN8rYOsvxYGtv8Sh53GAnnPMD9x/cO4nW6+p
XHBuH/7werH7ALTus3sFxKHn+wFwTes+f08BfziHfkbvdw131RbvL+i8l73X
6NrSuNeH/ZkUN9QLdnh90a+OlZv8UdJYzM+0rzv5ePPts8I+2ov7Sd9zMX/Q
n603HmvZQLuAzm04xznYxLvDM8wq13nY18QxXjD/oF7Qc07fYyrHHfYDmvzh
4/FW9P3a/+Tl0fM+9wd2eLn8nJPWayX3izg01TE3neYB8D1hk6uOtRXrNX+/
4HB/VJT0IIE4n0/A+TrOOezz9wuID3+/QO8Ble8XDvdf9GeohTg3Q3xMVnXU
C64hOLtfSuOU3f8kDj2eN+mcU8mxfs33O+O6tFChdt716sapFm7VSjXaQRw4
R7tv6qOt0/uFaF9N9mGHc9jhcYCec/Y9IMWBfQ9InL6DvlLy+I5C7EMw7uBP
29CTn9f8oc6hXze2o2+HrrkS78/YX3GO+YGPF+g5h57Xl31/RPXSxLn/iLMm
/eGAitgot3yJty/3H/WaNWiWQ0KvdImPX+g5R335OT843jdhvGhqd/b9FPkP
zusLzusFfvqBT/CjHuGSR07E9UXFR+RRW6/MMxkQLiV2HanfOk4umdU6czCp
SphcVjrRMNV4mlyNmx2YE5A5ScL3+2kGvR+/sAivfE7Ser6yVbjcb0qFhUHr
yr8H/THjSb8gec7g26arO4fLp2UEeEwqj5SKZ1755FVUuQ7sOzvr4ZuRkseE
LTPjesRIHm9GDNVK9JO7jHt7xaby72r6lsvmb2w0Ru7h/sW5rEOglDgo2nT1
vEAp7MvqENs696Tee9M/O215Ln/We+nGey1j5B527zdN7RgjP9flYj+FbYzc
rfWqLL/lz+XznG62mt4thvIAePSKmbLCKZC+K29p3W2Kcc9weaLz5bu9XgZJ
Do+HrV3WIFwu+99/fiFq3/srudr3/kqu9j2+kqt9Xw/Ovse3+F97R0pW+6+v
CVkmvisHx/PviZVWC8pCHxCH/YCvN5q1jowkDn/AUa7ad+Xwn33HDf7kxpf6
j0Llcp0rzxt0/iDq1X96h7zqdZ/JJwyUPw2t+kz+brb7k4qKVLrnMOXTHwO6
J6ZK4Dgf8G+T/GhmwQfir21Mhz/SFt9fN/yf/+I7MjNF5xfnrjwlvsWsyFdP
W3xnjfo6heZs+lkYKdft7DX07vVdFIdrq7xcRv6OlL/4ah422Hk48fXVbxWe
rCq+v7b8HxffkX2f3M9mff/PEvjOU2aKXlXEd9Ccww78RLvUHvb6dpuqieQ/
vccP2rc4XztRLQ7czpsLJQEj74rvl+P/py+i+0W7w7s5LF5RRLz+2ZXv70eL
75TBcS50Y6rctN3+NGlN468hFf9+D9Izwm2MyvfFnMMf2EF81rwqWfpPXpHU
6ZJRVEVFPvFt5ZbvFgTlE9fJGTJ9b4b47hh8Y917g9fmie+UUa7NqBS5Yb74
rpb8Ue6fv/metZs2Wt1/buefmiZ+Npbiu1fE+fl5L+Ne12NJD452OZXyfekg
ozRq303BbVvOeCi+DwVH/2y8eun7DoXZxNHP7aRsG7tH2VTftq0uRh6rIr4D
5ZzHOeZG53NFVcR3x9Cj3VNS63248Ub0T/g/eUSp89xKf1Av9EPUi9vn/Rl6
2OF6Pu74vRpwfp8HnN/nQT8f1CbfsHZT8X0oOLcDzu3w8Qg74CNumc4d1CRH
Te+zbMT8LRfF/QfY5/dz4D/nfPyiXPBeVv7762aI7zRh585Tj2EDdkTJ5WvX
95y09Licz1ezR7UzG/htFHF+vwj26bt4/UZTm53NJv/5OTA4P2emdYfpwTXp
+b0RcH4uDT/58y84t0/xZM/RaC9uBzx642mDpyrfS4Lz53Rwbh/lwv/k5RVN
zSvnJ3Cvv/Vq66h8/wvO4wb7sOPccW/rPy/lE9fULjxu4DzOmN/iBj5qO8Gk
VI17hbfdYXlbfOfI5xn0H87RP/m8SvdYGIce8wPaZeDBO88t2iiITzLI8qqr
8j0dONplXf9FXvseV5B9KTwt1sK9Qk1/+ZK3+9si8f0g9LBzuPsA7dwH5VQv
ev8VtDzfNVZBvE+NwJQ5Kt/fgdM9mq4mpxcXVhA3OtK1xnYLdf8xHyI+nCM+
sIN271P7kuc/C4qIz9POW7MnQny/CTu/om2fVOsovouEHs/pjx+OWlBYpYDW
BTxfgLP+T+dg4PwcDBzPI9FvGj43tCgl+1gXYB9+wp/Ame7rI3SLicMfzmEH
HO1I3y2O/aPLEYWCOH3nqOSwg/MNbh/PX2tur6t+zqCY/Ieexw366IGGm1oM
K6B9Gj9vBOfnZpj3uB5ck56fW4LzdsE8w8/ZwLl98D8z9/x1QOV7LrQv7CyJ
m/T0ioPoJxWn12VMVPmeCxzxyS+bECQfkUv86apFH/t3FPZRLq8XOI8P7HAO
vaY48P6MdtEUT016bh+c69EPETfjw3OftW1dSv2Tvotk/RN2cgpuBVaxlvUG
n1Zt6VX/reK7LdhBHLaOn7K+MFSMO9Rr2GSfNcYdBb859u9FTVS+CwOHnbBX
w3XW7xDjAnYciz/nzX4k7MDP+N9JrUxqCz9hp9PZobXa5JRIbL6VXpi93nVm
rYgP7EueOmE/JVGvsZGLtuqeVKjVl74/ZeOdvvNl8UT8o7fFP+i5WYzrGk92
NElW+W4IHPq/b2/yXHCqkDj2yXwewD6Wc+w/04d23hehMu+B9zQPsxmSL56/
TIaNDO6elUjPHagX9J73Ttx2Uakv9m/ZT5uZOarUF37yeZK+V2LxAed6rDvd
jW/rz7YU5WK/UfFz9D7/ZAWNR8Qf+39wzM/8+QLt6BtudkVWmk4cdvDcgfHF
35+C8/etsINyuR3+fgHjXdM8iXJvO1wsv2WbQ3a4HvWFPz0XRG0PsckR5y0a
yuX1onMJrGuR8rdnXKOJ8/f4ZL9DnkGHQCfpdsfRR6q9Eec5yTPrBy8ziJKu
xHS9UG1eNLUjfaem7A+oF71faL2k6daJScT5e3DY5/cNwDXpeXvBPuqLcw+c
F6nlI8J5GnuOa/GffbrXET//m9bzyudKcNh5UNZ5zoVKO8TPjh3jVEs8H8E+
fz6Fnj/HgR8fGrLUW8WfD//1H7qf6fuh28XbP1PlVv/Vl3inBdMeNjdIJD3a
hevBoYef3J+1/7UvnRu/uzrz4SpZKXGUCw7/6Xzp8ZNHaebRZN/Za97hnSmR
8qp7S74pcsS5n451p8iGhvHytbrrc25WE3Hjz5uw7xgX+KhjXKR86JOYzan1
oonLjG5ZfGnbRGoeMD3N7VekCv/PzzNXmgb0UuFj01vV8IuWy6FHufw5CFwt
z4+S8+epJv+NX+onUyZlLyqom0Oc7tMG1JmZ4pBLdvhzKPzk9sE16bmf4Lxe
6Cfon60yqkUPbij62+fRK1Y81/os8s8o/Uc8787Vyu1f+XdwtDs4+hvsO+TW
fDa1bRLZp3u5QxOaFVekkx68iXuaZZyl8Adxa7nzledPsxzSg1+vGPY+Uybi
jHIdHb/ed1TxJ9b/9J6EDPG9Vef/1ll6X7m45uI9Kdn5xDEvDRmt/TxJt4A4
5tv0JjZxky/m07ig93rGnxpNNVAQb9bo5a2dluJ+Ozjm/wZ//nOuZZTQw37I
zpgl81XGHfzk4xF+gsNPjF/4//6/9Zrs33+5+2BxURFx2L+7bWd662LBYf+O
RadJ9pUc9tEfuH2UCz049NwO+qex8ZCVT84UEkf7HjB1857qIOI/8PZfSdkq
98NhH/plqfptHxsIDvuzPX/8yHQRHOMrIrvCcU9eCdkHH7zTQK6/VLQX+jmP
P/ob5+jPnNN8O37HbE8VjnKXWsQlffIXfOhD6/gTPuK+MTjOGYr0mny+2ldw
nCcMuxy922WdLAz1hT6nU6NJtQJKKQ422pP976vc70UcoK/n+HWjdSfRr/i5
FvisSaeSz6rc74V96Of2ijL1aSgLg59ol5Nu66Un7cQ6ws/ZwPm5GbjafVrl
vKqJczuYZ7ge8wbn0HM70HOOeYnXCxztPjv9cU1zk2LiZktSfN+pfO+Acrkd
lMs59Hy9gJ5zlGuX/sLKpKu49wuO9sp2OZBXZZRYR2x7mHQxUrknDPvjls/2
N1ZZj6Dn6xH0mtYpvg5Cr3bfWNm+PA7ohxiPfF7KafTx1S2tLLX5BOOaz1ew
883C0y9PZV3A/ID5EHHT1B80jSOUy+dV2Ic/6P+Yb1dOj6vuZBshgXfb4jF5
f6m4V4x4Yv5fePht3xuR2RLiCT7pcqz/7crnCOg3DoxP+pwk7hVDP+TH+/63
Ve4Vo1ysFwOnx/i3qp5IvMO1mJeTysVzB+wP39Hb+bhM3NeFfccfT49+Vbnf
C33ioGP+R2TiviL0KLeOQfQiu9JYCXFGvar1qv743f2vxL2uTPL3k+Wo2cc6
mJzrPnr5vQTyB3x02aFfrzJT6flC7ft0JVf7Pl3J+fML4gO+4EOe53YV3mnc
mcU7tNTjzJ/7YB/9YeClhF9LEsX7d/7cB574pt3GZ1+cpZQT45u6SuKegNHl
YdU+aEVJFxLcwhqFRkpsfZHazbUM/Se2nPjUNfoxG7eI+8DgoTXbhT25Ie73
oj9jvxSUb3h917SfxMsSlixzaS/u8WJcQP/ytYOezcYi4kGPDjglPhT3b2Gn
5rB6HaPzxT1n6Ec3m/Gws8r9W7Rv679+y0IqxH11tt7RuRy49eBb9jVU7tny
fgU78AfnVHVXPElys1GQn3YJQ+v9WC7swD7dy9qz7mTbDKGHPz/DV56bFVFB
/YGfQ4Kr5RNTtq8mzs912TpLcQDn55kYR9wfxJlz6Lk/0HPO5k/yB5z7Az95
vVAu16NcTfXi5bJ9gtp5L5/nwfm6gPMNTe8rNdnherSjWv43Jef1QrncH7aP
onqx8221fRE/10J8OBftvnnADpV7xdBv/tb+zTaV8y60L/qDgdPKpnX+zQ+v
5M2MTRYOMVVvX97usM857Ix5NP6PG41y1OZtPt9Cj3ptqB/mrQjLF3aaRW7f
pnJvGXZ4HKDXNH65ns43eD4ZpX3OMZ90sfuxtpqWuM8MPsp5eu0Cmbg/jHnm
fZjbqBlaxWrzGDjswH+sOzgH4OXyeTVv48MdA3+K+8zcPj9/wPpo4rU92+O1
OH/A+svPH85JVVr5yxPU/AwdPLHt3jDx/T76Cfzn52bg/JwN5dbN6lfQuVKP
9W7tn7ot5Fri3i94yZzC7GO5CrX6on2fbo4qNp1TpGYHceMc9YKd7PN76r+J
Et/dQ/9lTLXP4cbi/i04+lt+zxqjGh7Jlbh99H/eLuBoR/gfnnxXTz46nfie
IKlHHa0CjXawD+H9hH6vga2nqC/ifzayR+IBmbhPzv2HHfq9J4wP5e890e9D
KTnuVdLvNCk57knS7z3BDvu9JK6nvE+M0+8KKTl+V8hzsnbQSD8VO8r7orqL
Shs8PvKU+PdVNXruD38qeV4J3vO7p7DzbYHx18Qh4veJaB/HfieI9n3K/E70
3QTioLyfSb+bo+T0uz8zJtZOVoh4Vrwc2Pl0hzD5KdfesmNWQr+wrcvQst9P
Rb5u5XhalTTAfERqqrTY8Wrs9/qJxPnv6aCdW95cEtyk/WfJ6WTTI71KU4nz
322Bne2HTDOH+b6U1jTfevlnidi/89/BwTyaX0vfcOnIu9JGq52OEb8ixfzK
fl+G5vUdC5r2aZAirWyxOX6TQqwD8Idz/rswiA+eF9qX99zUMOsdcdjh9YWd
+VWb1tV+LfQLdg8aZfrtnbTOrN+sho1E+5au0B/2RjeK4oN6BXv7HOle+Xfk
x8O4LCxSXOljnym1OB68wbCsiDjG7+/DOTkPQgtovGI+GW7VeuS8WoLz350B
H7byeVqFyu/aID7fMpdvLysponyG4GtWhsw+XLmexp0820ZPxR/Eh3P6fqGW
84SqPmK/wPMlwp8eE2oUrspOlaLcWo590kC0L/+9FcwrG5NqXa9xLkf6njxq
xOVSBXHoOYefnMNP9HO0y5JCm/0LVH9nBM9t7PdB0J/94/QnHanch4TN107r
Yi7GF9ej/3SvPfbvIa+ypedOeTVnl+VTHOAn57z/w0+13w1R+qn2uyFKzvPp
wc/5DhevWpqI3/vgnH5nQen/pZll8nsF4vdEOF9U7HM2KUiMd/57H1w/t+RE
5Ir7Ypzy37MArznLOyb2bLZc122j9rxyMT/cc+7acuHwafLVkz973dIS88nB
GzOitcY5kJ/gLw9seHFIJ0qe6u26PyhL2PFQ2kF9Ue6UyDtei7XE73RwDj36
/6GMaW2Hl4jv7jmHHu07Y0buton6BaTnHHFAv91dfWlIO61SiifnaHfwzNrT
Jllpid+tgP0JEw/sGafy+w6ayoX/O52X2/YtEb8DwuuFcul8rs/Fhpb+wj6P
G/SwM/fajQ6NK+3w/o/+U/vDtaNTVTj6CZ9/oOec/y4DeF73iJCkuZXtUuXD
4oBXQo/92+Hi5U/mZ4r9OzifT1Au5yg3eHLagT2ZgsPOLZ/AKz/MBee/jwBe
tPfortEtxO8XgCcPyTmZGSU43YNgeW7BeT5eugfB8vaD83zgeA7eXN4t08M2
h/Tg/PfRYIfy3CrtgPP8//CT588H5/nzYYfnyYee55sF53lx4T+dbyj9p/u/
LO897olAf3H/ijta2UXEeX3BTyTGtF40PFfaGvywynpbcZ+Or49074/lMYa+
/sjuVhMcRL5T3AeJL7hg+LVQQftezjGucW/oy/LsWQ+1RB51zqGne5Q51Zr3
K88nPXjKYs9/flaOT9QXfPDyRv2NBou89Nwf2OEcduhe1clIh6waIp7Qfx+n
8+xoLZH3GOXmb27nHNhBtC/4U61jpqnbK5+bs973kXLKiPP8rih3WdC5PWcf
Cjt0z3RLiFf/nyXULnSvatqBjynNhR787jknKSVI5DEHN/reP7/FWpEnHPye
Vjtv/V7lkt2Nc87N95dRuTyvLPyn/APvZqw3OinueXE97PTzrtYttJUoF/2K
55FGPwSHHXCeV5zu77M80nS+xeKM8cvtg3P7dG7H6gX7lGdA2S6Iz4jAPPNH
JwulLise327qIr5b4vMh4hN6X6fh1vUiLz/iw/2h7wmU/tDvfSj3XXxc03kS
m2/B+fwJrvZ7LjjHYvMDnfMpef9/ghKvVdqn94Fs/sR+DPk0YAc8Tc8z4n2l
HbQXONrrbEJa31QDYYfPk/CTz6vg/HcJYQdxnj97Ulx9mTj3Vcv7rawXn8/p
edbddbW+yrqAeMKfkpiSI0fWV9B6CvvLg0uc3a+I5w74Oe+q576rNQVHPPNO
WO9NXSees6B3r2PeP6eheM4CnyFzKDBuI577YCc8dtWlo5XzCjiPD+zff2m1
sE+B+J0D2F9k32tVo8q4eaVOy67XSLzHQL3WN/8yw8JIvCfh8YT+5rXDZc0y
FMShj56WualZZZx7+px/+7VWHrUL/x1M+L9uRNzQATbi3jDi1u7m2Gq+sWL8
Qq/ffNTwgREVkkvS/E56LuXE+e/yYB7gec4xD3COeSl4d0xBUUm65NBq8qlQ
PfH9Jc9nDr6jx+voflUFh32cG+A5ke51MjuYH4o9HLc0yxTPX5zDDurF7YDb
RT0w7zohiezw9RrrPufQ8/Ua8YE/5mYVI8ta5JAdrqffG1KOX57/HJzPzxh3
fP6keyVMDzvQv2y1cL9ZirgPW122qlWfidGSzCwydMIWB3FPtrlLsXmwyJcO
3v2vfakDXUS+dPB2hgGdTCPEdwKYN7ifdK+EjRf4z3/3B/3Ho+/6A9pVRV50
TZz3B+RLh588fzv6w/c/4m97FSeQHc4pfzV77qb81ex5n/JIK/mh5I9BwR2S
iKO+XY6cKPY2EHrYD15+OLdqU5GPnc5PlPdvKW+5kuM+MPIboL54j4b8meA8
jyg4z3sJzvPxIj7Qwz44zwMJDn9sPJtZ+9UX92R5/nC6N+rZ9PF5q2j5tIA3
zw43DSP+58FHqc91ouT290M87eKEPmGeq7SocbQ8bEaL7ht6LSQ+RKk/7vvR
Zb8sisp19XOzOlNUuV+ofbV6tqnwx6PKC984mfCHP9eD8+d3tAva8dxsJ7Po
Kj8oPyT4T5nv7+X1RB57/lyPdtfEebng3E/K762sF+5FU55wJed5yBG3NsO7
x4dU9quUJUuWfTQSnOvRz+s+j+1YrbHIL033cebfkJWq5LWGHfiDfoV5cuXB
k9p7Civke6WkOiUW4ntE3m8xPz+9+vZm9OMKeZB7nVLj1eL7Qt4PYcfZdWfw
1VgF+YP55Hs1h7Xt32TL467/ittXT3yfyvMogisadmnTKS+f7GD+GWLr0Wnb
mvfyB5dvnpxsKTjPjwR+Izgw0udS5f5iReywBX55xFHuZK0RjS+2LaZ60e+H
Sqb513+VEOf5Yyl/QLe0pE0LK/vJvFvzClcJzvPWws7dmPaFfeso5KvGV9Vt
e72UvhOFvtru2QkGq8T3prxdwKt+iLRZHCbiT/kAlPPAzeKMXxHm4jtj7g/i
zPPlgvP6Yp7h+bTBuR7zG/TwH/b5/AbO8xLDfx4HcNhBu8MfnocTnOfBhp8Y
L9CD83yhKJf/ngLs83zaqBfPLwr7PM885pk+3Yo6S2cLiWO+Orhj0OcBKvmx
oddJbbJur2OBPLPWKVdZt1zS87xVmCd5/MF53l3YmVv7qf1Bx1yqF8p1175q
31olfzX0Ffbjm7U1KZZf1A0zS3IX9yLRT4YYxa15+1t8D8H7D71vsk9cW5gn
8l2Dn7qfN/upq8h3TfekrHZ9nm4k+jnmQ75eg/N+Bc7Xa3C+XmOe5/EEV/u9
EiXnebMxn3M74NwO2ovnwYaej2tw+J/3YkK/pOrivjCPP56D4mucCne6JOyD
339Xrm3WT/iD+F8bHufdJqBUPnxt2y6dPMuI8zjTvYa+e7adU8lTDfs3JzQ5
t2GdGNfgJwZfaOjavpTaHdx+XXykpCX8RH+7UevWox6dBKd71pf17vSsjI99
1/u6jTPLSA8/5wSHNWpYU9zD5f5Dz/NpQ8/zPPP3INhXcI51n/Mgbbcb3xMy
KW48DzPK7fElQmtZPfH7LPDzTsOkyKn6Ig+zpvdBvFzEH/1ky+anT6xU8i2D
L+zlMbqF6u8dKPs5Xy/A4b9XSs/Hk0pyyQ7fD6Df8jzP4Px3FjBO1X6/QFmu
2u8jKDnKBYcd8PXmDo3P64t769xP6Pnv8mCe39KuvVbAy7NSpzqhn+5oRRHH
+1P0B6wv5WO2pz/MEHmbwbVbL7Dzv5NNz038ecp96rSR/XwTiPP8w+DHt2vf
+S15SW719vWZF5RN9nleaMoj4vDQv3OMyFfMnxPB+XOibJmevm6Ytsgr0/PW
SsPK59/R5V6B08JFfGq7d3RetOMp5a/DPue8a3uv23UUkmvW1vE96ypEHhGW
FxT7q4plw6qaZom8u+AtzzfNc15UJNn9Ib/WWJYo8mCx/Jmwv33sh9mDP4l8
tuCWFfl7TxcqqL78vQDixjn93hDjeF7WND/w8w3YAb+zw9L8UCWnfNrsXAV6
zlEv2PlVNv9O65v5VC+uB+f+PJmQ0+13eT5xPG++9Tk98WR5EdnheU3R7ti3
czu8XcB7XhgVFW2dJv+0xOlA56x06oewIwV06NSykWhfnkcUev1Oc7b3riU4
/MHzPvyEHf5cBs7zjtI5m/I8ITnFYXXvctFveV5Q8Cky7dWJjTNpHkPcvjtt
s3EyT5fPubYztJ+B0GP+sW/67fKIRyI+4Lxc+g4iJ6n6P1mC41x01rMZ31e+
Eu0F/iGhadzcZJHfBZy3F88nSXm2lPH37Kll+Hfl/E759pSc34tocX59h7Be
gyXPKs/vpnSKF/cflPYnHLm3Nrs4lTjmK99XOV+SFel03gvO71mhXH5vCnxr
93Fj6rX9QeeTmGemdbat87W8iM7ZwG9bHWna5Z934jtv5C/y7fXRyuEjrWto
d+eGA++0yBD3RsEPxU8LOO8jvu/EfqNwe9ST6Spxo3O2U5a5c1U42tellUeH
q+ViPoeec+j/enVxjEmFaEf4w8evpnENPe9v0HOOduF2wLWCQjYlqvQrTXpN
9dJULv+eBX/y/JbgyEtJ65+yvdIXePqFxYu8kWjfgaPrSb32vqfzTegHOC/c
d2ZUINlHP+n5tM6U/L296VwV/bPhoZEvJgz8JPJIKP0JXXH2L9U8jXQv8eOx
Cf7/vmdQxgX7ujrFVu9raqUTxz7QV5Z1YZNKPkaUG3LWskuoSr5E8B32vmca
BOXT+1r0zyVpVby77/hBcaDvyUIP/tNEJT8h3bM26dzRQCVfB+JWq+awlJgH
Ig8h/Iz41GzsxEtfSE/vH7u/aPH/8gcq48PzIoIjHwjlkWPnyZQvjp0/U34z
xnk7Gpl0rLp+0SQ13nOb8+su5YOJ8/NGcL4PB+fnjagv3yegvuA+Z94t+Pc+
FfSwM2h2gwauuSJfHMrd3d6nx7/3pmAH+ufPjB+u9Rd6+B95bK2e5CvGG+wE
1fo6+d/7UYgb9x+c1xecxwf9E/Uy3mz4t1tLkSeN3nu2ijrSOVpw2HcvarJU
Pk/kMUM5PH8O4s3zhkHP83dBz/PY0P0llvcG8eN2KE/VmMXFXip5wKDnfkK/
tNGGe65DxT0qvp/E/8/3b+A0vmtsfdm3XNil9d02vFvgIHG/h9uHHvZrJN3M
Sq0h7htB319yD/n3uwHEkdvB31Fu/HS71xdtxP0S2B+YIQV2DhH3ZvDvK6zf
eIc2F/dgwG/brfn5/Z6wgz//COu3vn03kd+J7kGx/E50n4pxuifG2hd/Rpi3
qR2ZUSLqg3//ELk8ep1od/y78d9mdX9tFO2OP71T6jYPPS7yQWE+4f0B8xvn
9N12ScfBqv2Z8r5M6lQ0OF/EC/xwT1s/F5V6wb5avial/Tclc81V4wA/eT+n
95IVP6yDdUV9Ue7xVkP/Ol9F3E/C+M0seDb3gUo+KMwnl13XeV9JFhzzhnH7
1IThCtGuaC+eJwrjhueJwp82Xe7WeFWUTv8/f56FDv+OdQcc9sHpfT8bj/j/
+fMU3RtgeviBck6uGdba0Ubcd8S/f71Vs8GTFuKeIrcPHZ2rX7pUkDlU3F/E
n2MX6d+7NEfkcaJ7Pjz/Ie7JsPxO8Ks8Je7Iv/cTYJefG4DzOIPz8w38nfJw
X6/Xv2y8yB9F5wksvxNfx+k9qLJ/+h5cuWepich3xPcJ9H2F8t/V8iwpOb7/
onw7eL7occkzrEB8/0XxYPmRKH/P5bBR4S1FfiTwY9UKO53QiRL5i5T/zvMU
qd3fVnK+/mL8UHyKs8etMhPvNfm6jHI1cW4fnPtD370oy8F3efAD/5+U2vxE
rEqcwTeunHnvT0PRLvgz/8r3O0er/CA9vRceXdjVtqk4J8W/j4945b9MJU8R
7HtH/ipT9Qf6w/mvTHwtxXtZ+q73ZsTacR2TqJ7o55d3fK5jliPyBVE+4OgT
BcZ+Ii8QxmlQ3bDAqyp5fuj5aFOVhTeMBIcdneh33qr5f2g+Y/lkaFyy/D/g
PI8E7J+VbatTopL/h+a5BiGGbVTyXaA/czt07sfyaaBcnjcDf5Z9fDtkr0qe
H7TPp9TlfrschH36zv7Oic+fVPL2QH/LdU9FtEqeHzo/H7Up9nOuyOcD/mln
qNUhV/H+A/2BxxPtzjn6i/fWEc9VOf6sVz1Myust8t6At25XSyG7JNqF2v9b
/5zx7YUd/H+dWrxacV4l/w/d/89e7/ygneA0vj+/ue6lMs/w5wjowE0HtX4h
qXCUu6F5suNEI3Huz+0gLprs0/cyn52C2zmK95Twf6Sdhbubo3jfQO8TS+v2
dK0n7j2A2+RvCHRVuf/B5x/oOYeevvNKGPK/9yPQU56VoQu3q86fvF6wC3ux
6d6LB6v0c9jj/Rz69q6OC4z1xPstlMPHKTjPM0Z5zlys3qpyup/DxiO4Wt4t
pX2eNwbjt33yAcs3FZto34b54ersdRuv3RHP+eA1DT6OCc0Qz+0Y78lG98d0
/CXORzCfvDwb9GndG/E8z/cJsAP72/sNWvK/9wtKPfz88aDulWfB4jkcdowT
O3ct1xbfofF9BeJGv1/RIS7Nd5HYv0Ifu35T3ybN59A+lfLCmny8Oqiu2KeC
63R/GTT2k9g/8ecgxJNzlMs56sn7IfzjHPXVVC7WnaMdXlv9+x4B5YLLbVMe
/7tvhJ7vS6FXu+epLJfv6zBuoVcsmGPeIEucQ6Hc7R97POh/UzzncPv0/aey
XsPHdzz373sZyofD9r20P2Mcek32EW+erwB2To1I/jG6tthXoL8NeTvidoZK
/gG0D9/ngIdsGP69y0+xj0G5fJ9J+3rlPhPtjTjMPDdn0Kkx6WKdUPp565Sv
3aW5Yryjvs4v5lafMFX4j/aa6Xhqd+EW8R096tXy0cdei6vHy/8Pvr3qLw==

   "], {{
     {GrayLevel[1], EdgeForm[None], 
      GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwtlWls1UUUxefNe31gobV9gC3SAi1QoBDWshgrGkBkCyYkphoIEkKltMYG
AhKopQS0KrGiQFlsIwFZTAQEu0UJqyyRLaYFNTGhKgYVUAsavoDE38mdD+ed
O3f/z9yZl7OgfPZr3jl3CETBQxZb4Qfw16A78ldwSsy5cXAqnI9uEBgB8tCN
8WY7BQajOw0PTHJuFvJG/D9nPQRZdT6MO7eaQtOwH/RWU/oe6MvxTXRyrgVF
Mrpcbz6yDw+QrFz7ERJwOthF7BYSlZDzUdbdgv4W6xz82uFfQYT8N/HtBpdE
nEuDm73VUb0jcAacQD8cOV/fARYR2wi/An9C/EfUWpxksYrrCp5GngCeAqXY
3iP/QtXH/zL+5+P2Xao1Cv8TcB/4KJyObTr8t/LDk8FOcCB8Yz9nsrhXkHs6
syWI1QHeJ7YAHg32ePt29XczyfwVp5hLrK/TT2vc9lDnpfN06OegL0efDOaz
B6mcRV/kw+gbgn+/UFffgtmhdvuwb+d7P42aXrrk4KNvHRlksWLycJhN/s6d
LGd++EbtW5O3vd0fZk/9DcL/RfzTgr/OV7YfqHkFXIuYPj2c/U/E36eX34j7
EtsR0ALOoGuH78LT8WnwNoeH4f6aN/ABdfLgN+AZ8BOgAPQhVw1xO+AV5KgE
y8B3xD6P/fcwJ0ORi0POAc7yajYHwid1bsRfh5+By4hfDJaAGuo9h88GOANb
Gz7j4SvwTPRX4TexndMZo38MXNDdg8976/2YN30h8tv4rgeX0Y1Ft40etqDf
Clej/wZ9Afo65B+RC5Ezwc+aY7g+amexPWpzr/kvCd+lWlPAUjAWLAd/oK+A
b8C1UdsHxV5jPR+53Vufh7z1rf3XHZwJfxbmU/dBd0szUwe/Q28Xwzc2sT6K
fzOcQNcDpIU3Sm+E3hzlyQp35BHQBXTWGVBjIfwx+V5HriPPcngV697oV8DD
dI/gdGasSnsN9nqbEb0JmWBNzGZ4dcz02c7iexO7nr52wse9zU8l693U+J5a
++AlMZv9qvAe6h1DdBX89IVXhpzKp7XeSM1GBZylC4V8O/ioF9VORb9SueB1
OiN81sIPNePgTsR6Vj3V/cLbm623ezOoAe860+eE97wUvymsH4f/Cm+l3pAF
8Pvoi+GXQCXyXLgJ/Ic8Fd9FyLV6J+E/iSlEvg3H1Qu5O7TXYCJ4Odw1zZNm
vjH01wLfIGYA8i/hjHSu2p9pcaulmjv0PwXqQbXmHWwK36Lv031r1AxTuyjk
fxD6HKZ3SXvh7b9uLXgLNMfsjqiHOmy7NP/gX3L8A+5F7Cwm6r9G7zp+G/A/
A4/CNhKMANX0fQLuik8unAlyQBlxpXqfyNmBTzZxd/HJgCfpXOFWcBafNriQ
mCfBBNAd9FJ9cAnbMXwuwimaPWK7wLWsX0BfD08GZeif1b7pnoGpEdtD3Snd
rbjmWXsCZ6Mvpr8qeBy9FeE7Hn4V+zxvuXKxRfG9BX9LnVb1qf9N/Drwb4P/
B3hN7ww=
         "]], Polygon3DBox[CompressedData["
1:eJw13HXcdUX1BfD73OfeQ/3oEESkS1IEFOlQBOkO6RQJBRGRToOQUrpfulMk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         "]], Polygon3DBox[CompressedData["
1:eJwt1W1M1lUYx/G/930DlmlEgGVpIiUsSUznKHVtUuZTtuYqFYpWSwOpnJW6
YjazgZTWmwpFq5VlDwsbINaLUMOtWimVbT28srRWK3tQK1s+9jmd+8X3/p/f
df2u6/wfzjl3yV1L5t6fSpJkPnJw3M+9Ao24LiOQlyRduUnSmU6SjQOSZBOW
8/yIK3lyefJwKc96ug0v4gU8j4nie1w7UaJdK2+3WId+W9GFkXTaPNMycd46
/K1/F92q5gR9HBfxlfP3iu3APoygm/kmGV+FCVhNl/JWqMkxTmMUPUrP2e5/
Fhr5SumB5p0nv11sG0bzzcBJtet5pmC7/C+857vmo0TuEH3YOFfNYZ4q97Fc
3cfYa3wgxPEe3wKxMrFdfJ34SN27aDM+nYpz9dDlvHPUzBG/EWX0IbVnyQ1E
Kvsc88VX8D2EJ/TdJPaM3E1qalCL9kx81+Gdd+t/CjP5WrBEzS1q56FKrw6+
VXx/8hwN34rezdeHV+S/5nvVdSSmGF+DRXqslD+CYfzXq5uO33lSYkuNH8HT
GEKfCveurgSlOEnv5S2Qz8dB/fbxDfI9bperQy0yYs18b6vpRA8epw9gtLoq
DOb7jW+d2JvyfdiNtfQf4kMy0TcRP4m9Rq/wvHegDpU5MV4pXxY2QybWFeTG
51oc1iUq6DV8vXrvwvtoofPFn+O7h6cel9Pn4VqxoXQDxtCfe8Yzak7jCD6j
C8N9h31lfALfhXUmtkXtBNyXivOG+nbjzZiViv1P6DtU7Vx1tem4gWfiUeMm
1Ie1Ttejje5TdwXbIroBG9Nx3jD/YnqsXEUSPZUYg63i38jvx4e8H4T9kYl7
vxQNmJ195pfDmYFpqfhOivh79NiDfgynV+v3ul5bsvstfMsFWGbcKv8kRqit
EWsSW0c/hUvENpvnAX2W4QdzVIv18h3k6+f5FCW5/3++JHzG7CtJpJN862ph
Jq7HsC7L+TbQt8o9G84PejLO5etV+I6ih7Nr94JM/JYzcEM4h+ibNW7kWYpm
/g3h+4oVyv9Mf49+Okf8MbFVWIk0vR9H5b9V+xW+yInn5zj58bgsFc/XC93b
MBSH+0cBrub7MtxHEvd72PdFvJP0uVvPhRjOU4/pxnkD4gu4mB7MN954HOrk
HhT7Vf0Zlql0dTr6FrgW8BSGOtTQHeJvuLbTb4WzO+wr7+pO9TvDOeSezg7r
Xuy2THzW8Mxjxc5BUyp6dmb3zJpwHpj3k1T8fyjmKQ7fwXgypqKIHiS+1rgF
zWGv09vCd1T7D30M3fQOPf/S+xj+DWdATvwvqg7rEy9l/5f+A8h+ysc=
         "]], 
        Polygon3DBox[{{1509, 555, 544, 1018, 1025, 1508}, {1159, 60, 59, 712, 
         723, 1559}, {1169, 75, 52, 709, 737, 1560}, {109, 104, 102, 98, 101, 
         108}, {1155, 55, 65, 717, 739, 1561}, {701, 31, 27, 35, 33, 702}, {
         1597, 733, 97, 81, 99, 1183}, {1161, 67, 1191, 1601, 732, 
         1181}}]}]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0s9LFGEcwOF3dYPYNSHpaLta22FXcCk08LCrB5ViK6uLlAfTQhO0OofX
fiB4ssCLImhQe4sgSC9Fl12ICosOldpV/wFRi+0Z8PDheWeGmfnOy7SO3r9+
LxZCmFNRBX1URVV907rS9SF8YTM/8xTLTPIVu+Ih3KkL4Txvs5sN/OV6kj+Z
4CY31Gi9yzi/s54/WDPMV/7jXx3ow5EQ9vie+6ywqt/WL7jBt9zma+7wDR9x
mI85whk+5yfOc5kPucJpljnLNb7Tqp6Y66nm9EwvtaBFLamkgoo64Zt7mOEV
pjjAPG+xg526aZ3lUHRftE/eU/LNx3g52i9e5JZ9beMfDvK481fZxBtMsUXp
aK885zRj5j/DmuMMGx23Mc4cj7KdCeZ5gePs51j0fvbxJHuZY1YD1ud4jWd5
KZpRE2a7qylN6sHhf/Qf3HZELA==
       "]]}, {}, {}, {
      Line3DBox[{779, 780, 777, 1614, 778, 785, 1619, 784, 1617, 759, 758, 
       757, 719, 718, 1590, 717, 739, 1600, 741, 1599, 740, 1602, 746, 1604, 
       749, 1669, 878, 1668, 877, 1677, 888, 1680, 835, 836, 1638, 833, 834, 
       1640, 839, 1641, 813, 812, 811}], 
      Line3DBox[{796, 795, 794, 1623, 798, 808, 805, 804, 750, 748, 744, 726, 
       1593, 725, 724, 1594, 1595, 729, 1658, 868, 869, 1663, 874, 1662, 872, 
       1660, 817, 1629, 816, 1628, 815, 1631, 820, 1632, 821, 1653, 862, 1651,
        856, 1646, 854, 849, 848}], 
      Line3DBox[{799, 797, 789, 788, 793, 792, 728, 727, 735, 734, 1597, 733, 
       736, 875, 1665, 876, 1666, 1667, 871, 1659, 870, 1661, 873, 1682, 895, 
       1683, 819, 1630, 818, 1650, 861, 1649, 860, 1648, 847, 1643, 846, 1644,
        850, 859, 1647, 858, 857}], 
      Line3DBox[{802, 803, 800, 1624, 801, 806, 1625, 807, 791, 790, 743, 742,
        745, 1601, 732, 731, 1596, 730, 1664, 867, 1657, 866, 1655, 865, 1656,
        814, 1627, 810, 1626, 809, 1633, 822, 1634, 823, 1654, 864, 863, 1652,
        853, 1645, 851, 852, 855}], 
      Line3DBox[{841, 840, 837, 1639, 838, 831, 1636, 830, 1637, 832, 886, 
       1678, 879, 1670, 880, 1672, 883, 1673, 747, 1603, 738, 1598, 737, 709, 
       1586, 710, 1587, 711, 722, 762, 763, 767, 1618, 782, 1615, 781, 1616, 
       783, 775, 1613, 774, 776, 1081}], 
      Line3DBox[{843, 829, 828, 1635, 826, 827, 1674, 885, 1679, 889, 890, 
       1686, 900, 899, 1685, 898, 1687, 892, 891, 894, 1681, 893, 703, 1585, 
       704, 701, 702, 714, 715, 1589, 716, 1609, 765, 1608, 764, 766, 751, 
       1605, 752, 1606, 753, 761, 1610, 772, 1612, 773, 1611, 770, 771, 1784, 
       1080, 1085, 1087}], 
      Line3DBox[{845, 844, 842, 1642, 824, 825, 1676, 887, 1675, 884, 881, 
       1671, 882, 897, 1684, 896, 1688, 901, 1689, 720, 1591, 721, 1592, 723, 
       712, 1588, 713, 754, 755, 1607, 756, 760, 1622, 787, 1620, 786, 1621, 
       768, 769, 1785, 1082, 1079, 1078}], 
      Line3DBox[{976, 975, 1738, 974, 973, 1741, 983, 1742, 1743, 972, 1737, 
       971, 1736, 970, 1735, 969, 1761, 916, 1696, 915, 1722, 954, 1721, 953, 
       1720, 952, 1718, 951, 1719, 949, 950, 1121, 1806, 1120, 1124, 1123, 
       1136, 1128, 1127, 1126, 1046, 1045, 1044}], 
      Line3DBox[{980, 981, 979, 1740, 968, 1734, 964, 962, 1729, 1730, 963, 
       1760, 1012, 1763, 1016, 1764, 1013, 1762, 959, 1726, 955, 1723, 947, 
       1716, 946, 1717, 948, 1111, 1800, 1106, 1105, 1110, 1133, 1131, 1130, 
       1050, 1777, 1049, 1052, 1780, 1059, 1055, 1054}], 
      Line3DBox[{982, 978, 977, 1739, 967, 1733, 966, 1731, 1732, 965, 1010, 
       1758, 1009, 1759, 1011, 1765, 1017, 1766, 961, 1727, 960, 1728, 958, 
       1725, 957, 1724, 956, 1807, 1122, 1125, 1808, 1112, 1108, 1107, 1132, 
       1129, 1047, 1048, 1051, 1779, 1057, 1058, 1060}], 
      Line3DBox[{986, 985, 984, 1744, 932, 931, 1705, 934, 1706, 933, 1704, 
       908, 909, 1695, 905, 1691, 904, 906, 1697, 917, 921, 924, 1699, 922, 
       923, 1019, 1767, 1018, 1025, 1770, 1024, 1775, 1038, 1037, 1773, 1039, 
       1103, 1796, 1102, 1798, 1073, 1062, 1781, 1061, 1066, 1065}], 
      Line3DBox[{987, 988, 1008, 1757, 930, 927, 1701, 925, 1700, 926, 1703, 
       914, 903, 1690, 902, 1692, 907, 920, 919, 1698, 918, 705, 706, 708, 
       707, 698, 697, 696, 700, 1584, 699, 1042, 1774, 1043, 1040, 1041, 1776,
        1034, 1772, 1035, 1036, 1791, 1097, 1104, 1797, 1100, 1794, 1064, 
       1063, 1786, 1083, 1084, 1086}], 
      Line3DBox[{989, 991, 996, 1747, 998, 1006, 1753, 1004, 1755, 1002, 1751,
        942, 1710, 940, 1714, 935, 936, 1708, 912, 1693, 910, 1804, 1117, 
       1803, 1119, 1810, 1135, 1028, 1026, 1032, 1022, 1768, 1020, 1090, 1787,
        1088, 1789, 1094, 1069, 1782, 1067, 1074, 1076}], 
      Line3DBox[{1015, 1014, 993, 1745, 994, 1746, 995, 1001, 1750, 1000, 
       1749, 929, 1702, 928, 1712, 944, 1713, 938, 1707, 937, 1799, 1109, 
       1802, 1114, 1801, 1113, 1116, 1809, 1134, 1056, 1031, 1030, 1096, 1099,
        1793, 1098, 1792, 1092, 1093, 1795, 1101, 1072, 1071}], 
      Line3DBox[{1077, 1075, 1068, 1783, 1070, 1095, 1790, 1089, 1788, 1091, 
       1021, 1769, 1023, 1033, 1771, 1027, 1029, 1778, 1053, 1115, 1118, 1805,
        911, 1694, 913, 1709, 939, 1715, 945, 941, 1711, 943, 1752, 1003, 
       1756, 1005, 1754, 1007, 999, 1748, 997, 992, 990}]}, {
      Line3DBox[{1276, 1277, 1647, 1280, 1275, 1646, 1274, 1645, 1268, 1641, 
       1265, 1639, 1266, 1642, 1258, 1635, 1259, 1786, 1523, 1781, 1524, 1783,
        1782, 1525, 1795, 1522, 1780, 1521, 1779, 1516, 1517, 1552, 1578, 
       1583, 1551, 1577, 1546, 1806, 1547, 1549, 1419, 1420, 1421}], 
      Line3DBox[{1279, 1271, 1269, 1643, 1270, 1653, 1292, 1291, 1654, 1264, 
       1638, 1262, 1637, 1263, 1675, 1345, 1679, 1347, 1797, 1533, 1796, 1527,
        1788, 1787, 1528, 1793, 1531, 1554, 1580, 1555, 1537, 1534, 1574, 
       1800, 1538, 1550, 1807, 1416, 1417, 1718, 1406, 1403, 1402}], 
      Line3DBox[{1281, 1278, 1272, 1644, 1273, 1651, 1293, 1652, 1267, 1640, 
       1564, 1260, 1636, 1261, 1676, 1343, 1674, 1344, 1794, 1532, 1798, 1529,
        1790, 1789, 1530, 1792, 1518, 1777, 1519, 1553, 1579, 1581, 1535, 
       1575, 1576, 1808, 1548, 1414, 1415, 1719, 1418, 1405, 1404}], 
      Line3DBox[{1284, 1285, 1283, 1649, 1250, 1631, 1251, 1256, 1633, 1242, 
       1241, 1677, 1334, 1670, 1335, 1336, 1684, 1360, 1685, 1361, 1772, 1512,
        1775, 1511, 1771, 1570, 1571, 1557, 1810, 1541, 1539, 1801, 1407, 
       1408, 1716, 1409, 1725, 1439, 1425, 1721, 1424, 1430, 1429}], 
      Line3DBox[{1288, 1289, 1287, 1650, 1247, 1628, 1243, 1239, 1626, 1240, 
       1244, 1668, 1332, 1672, 1341, 1342, 1688, 1364, 1687, 1365, 1776, 1507,
        1770, 1508, 1509, 1778, 1520, 1540, 1803, 1544, 1543, 1802, 1438, 
       1434, 1723, 1433, 1728, 1426, 1427, 1722, 1379, 1378, 1377}], 
      Line3DBox[{1290, 1286, 1249, 1630, 1248, 1629, 1238, 1237, 1627, 1246, 
       1245, 1669, 1333, 1673, 1338, 1337, 1689, 1363, 1355, 1681, 1353, 1354,
        1356, 1774, 1514, 1515, 1503, 1767, 1504, 1556, 1545, 1805, 1804, 
       1542, 1536, 1799, 1435, 1436, 1726, 1440, 1727, 1428, 1376, 1696, 1373,
        1374, 1375}], 
      Line3DBox[{1294, 1295, 1282, 1648, 1252, 1632, 1253, 1257, 1634, 1255, 
       1254, 1680, 1346, 1678, 1339, 1671, 1340, 1686, 1362, 1791, 1513, 1773,
        1505, 1769, 1768, 1506, 1510, 1572, 1573, 1582, 1809, 1410, 1411, 
       1413, 1717, 1412, 1724, 1437, 1423, 1720, 1422, 1431, 1432}], 
      Line3DBox[{1309, 1310, 1305, 1659, 1306, 1303, 1658, 1304, 1664, 1327, 
       1190, 1600, 1561, 1155, 1587, 1156, 1166, 1563, 1201, 1607, 1198, 1606,
        1199, 1690, 1366, 1695, 1567, 1370, 1711, 1710, 1389, 1702, 1390, 
       1494, 1760, 1490, 1758, 1491, 1467, 1737, 1464, 1446, 1445}], 
      Line3DBox[{1321, 1323, 1325, 1666, 1317, 1174, 1594, 1172, 1173, 1180, 
       1601, 1191, 1192, 1224, 1225, 1230, 1221, 1617, 1217, 1615, 1218, 1620,
        1212, 1612, 1213, 1700, 1387, 1706, 1394, 1756, 1755, 1487, 1750, 
       1443, 1729, 1441, 1450, 1731, 1448, 1742, 1476, 1478, 1480}], 
      Line3DBox[{1329, 1314, 1315, 1316, 1182, 1597, 1183, 1184, 1185, 1231, 
       1232, 1233, 1234, 1235, 1623, 1236, 1624, 1216, 1614, 1214, 1613, 1215,
        1785, 1526, 1784, 1489, 1757, 1482, 1744, 1483, 1748, 1747, 1484, 
       1745, 1475, 1740, 1474, 1739, 1468, 1569, 1738, 1469, 1473}], 
      Line3DBox[{1330, 1331, 1328, 1665, 1320, 1319, 1170, 1593, 1171, 1177, 
       1178, 1226, 1227, 1229, 1228, 1625, 1223, 1619, 1219, 1616, 1220, 1621,
        1210, 1611, 1211, 1701, 1388, 1705, 1393, 1754, 1753, 1488, 1485, 
       1746, 1454, 1734, 1453, 1733, 1452, 1741, 1470, 1471, 1472}], 
      Line3DBox[{1350, 1351, 1359, 1682, 1313, 1662, 1299, 1297, 1655, 1298, 
       1193, 1602, 1186, 1598, 1560, 1169, 1592, 1559, 1159, 1558, 1589, 1160,
        1609, 1205, 1608, 1204, 1207, 1206, 1698, 1384, 1382, 1383, 1381, 
       1697, 1566, 1369, 1709, 1708, 1397, 1398, 1713, 1401, 1500, 1764, 1502,
        1765, 1497, 1458, 1735, 1455, 1456, 1457}], 
      Line3DBox[{1352, 1349, 1348, 1683, 1307, 1660, 1308, 1300, 1656, 1296, 
       1195, 1604, 1194, 1603, 1187, 1164, 1591, 1165, 1167, 1168, 1148, 1585,
        1147, 1145, 1146, 1143, 1144, 1141, 1142, 1584, 1139, 1140, 1138, 
       1137, 1151, 1152, 1150, 1149, 1699, 1385, 1386, 1380, 1371, 1694, 1693,
        1372, 1396, 1707, 1395, 1499, 1762, 1498, 1766, 1492, 1493, 1761, 
       1461, 1460, 1459}], 
      Line3DBox[{1357, 1358, 1311, 1661, 1312, 1663, 1565, 1301, 1657, 1302, 
       1188, 1599, 1189, 1153, 1586, 1154, 1157, 1588, 1158, 1200, 1196, 1605,
        1197, 1692, 1367, 1691, 1368, 1715, 1568, 1714, 1399, 1712, 1400, 
       1501, 1763, 1495, 1759, 1496, 1466, 1736, 1465, 1463, 1462}], 
      Line3DBox[{1481, 1479, 1477, 1743, 1449, 1732, 1451, 1442, 1730, 1444, 
       1447, 1749, 1486, 1751, 1752, 1392, 1704, 1391, 1703, 1209, 1610, 1208,
        1622, 1222, 1618, 1203, 1202, 1562, 1163, 1162, 1590, 1161, 1181, 
       1179, 1596, 1176, 1595, 1175, 1318, 1667, 1326, 1324, 1322}]}}},
   VertexNormals->CompressedData["
1:eJxEXHk4Vd/Xl8ypNFGGIkMThYyJnSLShKIkhFxDXwmlUkIoYzJFGaJEUjKW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    "]],
  Axes->True,
  BoxRatios->{2, 2, 1},
  PlotRange->{{-2, 2}, {-2, 2}, {-3, 3}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.675609898740439*^9, {3.675609938623494*^9, 3.6756099931553993`*^9}, 
   3.6756107220474586`*^9, 3.675611113447687*^9, {3.675611827931282*^9, 
   3.67561184262283*^9}, {3.675675975964633*^9, 3.6756759823052053`*^9}, {
   3.675676038352195*^9, 3.67567604374671*^9}}]
}, Open  ]]
},
WindowSize->{740, 848},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 94, 1, 27, "Input"],
Cell[CellGroupData[{
Cell[676, 25, 1133, 36, 58, "Input"],
Cell[1812, 63, 48297, 787, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50146, 855, 1134, 36, 58, "Input"],
Cell[51283, 893, 112742, 1838, 332, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164062, 2736, 1354, 39, 58, "Input"],
Cell[165419, 2777, 100593, 1638, 332, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

